The $\mathcal{W}$-algebra bootstrap of 6d $\mathcal{N}=(2,0)$ theories

6d (2,0) SCFTs of type $\mathfrak{g}$ have protected subsectors that were conjectured in arxiv:1404.1079 to be captured by $\mathcal{W}_\mathfrak{g}$ algebras. We write down the crossing equations for mixed four-point functions $\langle S_{k_1} S_{k_2}S_{k_3}S_{k_4}\rangle$ of 1/2-BPS operators $S_{k_i}$ in 6d (2,0) theories and detail how a certain twist reduces this system to a 2d meromorphic CFT multi-correlator bootstrap problem. We identify the relevant 6d (2,0) $\mathcal{W}$-algebras of type $\mathfrak{g} = \{A_{N-1},D_N\}$ as truncations of $\mathcal{W}_{1+\infty}$ and solve OPE associativity conditions for their structure constants, both using $\texttt{OPEdefs}$ and the holomorphic bootstrap of arxiv:1503.07111. With this, we solve the multi-correlator bootstrap for twisted 6d four-point correlators $\mathcal{F}_{k_1k_2k_3k_4}$ involving all $S_{k_i}$ up to $\{k_i\}=4$ and extract closed-form expressions for 6d OPE coefficients. We describe the implications of our CFT data on conformal Regge trajectories of the (2,0) theories and finally, demonstrate the consistency of our results with protected higher-derivative corrections to graviton scattering in M-theory on $AdS_7\times S^4/\mathbb{Z}_\mathfrak{o}$.

==> Ancillary_file_-_The_W_algebra_bootstrap_of_6d_N=_2,0__theories.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    403514,      11171]
NotebookOptionsPosition[    392908,      11000]
NotebookOutlinePosition[    393414,      11018]
CellTagsIndexPosition[    393371,      11015]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The \[ScriptCapitalW]-algebra bootstrap of 6d ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", 
    RowBox[{"(", 
     RowBox[{"2", ",", "0"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "c9c28670-7983-9b4e-b462-2563cf3919a1"],
 " theories: ancillary file"
}], "Title",
 CellChangeTimes->{{3.797240602585088*^9, 3.7972406116793222`*^9}, {
   3.79724064557565*^9, 3.797240688981212*^9}, {3.798452886390223*^9, 
   3.798452899029218*^9}, {3.9563034261165752`*^9, 3.9563034709566803`*^9}, {
   3.9563075265281963`*^9, 3.956307533031189*^9}, {3.9575928846496563`*^9, 
   3.957592886679064*^9}, 
   3.958205162526848*^9},ExpressionUUID->"df933e25-5187-4926-8cb5-\
9be0f3935720"],

Cell[TextData[{
 "Mitchell ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Woolley", "1"], TraditionalForm]],ExpressionUUID->
  "42f42b32-0406-7b4b-855c-e0c11e88fb7f"]
}], "Author",
 CellChangeTimes->{{3.797240740470325*^9, 3.79724077334523*^9}, {
  3.9563033181794243`*^9, 
  3.956303329548382*^9}},ExpressionUUID->"06ad1ae4-4ba2-499a-8dc6-\
7ae95d610311"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "1"], TraditionalForm]],ExpressionUUID->
  "6416c777-600a-4b9a-a6c7-4ff1f5672796"],
 "Centre for Theoretical Physics, Department of Physics and Astronomy, Queen \
Mary University of London, London, E1 4NS, UK"
}], "Department",
 CellChangeTimes->{{3.797240782425348*^9, 3.797240813843727*^9}, {
  3.956303334141863*^9, 
  3.956303413428425*^9}},ExpressionUUID->"2e0cb23f-4998-41cd-a9dc-\
b7c9429b25ac"],

Cell["11th of June, 2025", "Date",
 CellChangeTimes->{{3.797240825139123*^9, 3.79724083254112*^9}, {
  3.9563033843341694`*^9, 3.956303391774193*^9}, {3.957592988500105*^9, 
  3.9575929914222336`*^9}, {3.958205098379572*^9, 
  3.9582051018000584`*^9}},ExpressionUUID->"9e4180eb-4836-433b-aa8d-\
bcd95f6ed147"],

Cell[CellGroupData[{

Cell[TextData[{
 "VOA bootstrap results for structure constants ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", 
     StyleBox["ij",
      FontSlant->"Italic"]], "k"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "69b9d10a-4efc-dc40-9b19-75c99014545d"],
 " of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", "\[GothicG]"], TraditionalForm]],
  ExpressionUUID->"196902e7-176f-0d49-b0d1-e96e39a1499d"]
}], "Section",
 CellChangeTimes->{{3.797240880781674*^9, 3.797240887182041*^9}, {
   3.7972416322881536`*^9, 3.797241644421103*^9}, 3.797244227401044*^9, {
   3.797247363456895*^9, 3.797247367959469*^9}, {3.9563035287196712`*^9, 
   3.9563035538339767`*^9}, {3.9583980840754547`*^9, 
   3.958398108027359*^9}},ExpressionUUID->"10687eee-94e1-884d-bcc4-\
3e8d16235349"],

Cell[TextData[{
 "Here we show the relations between structure constants ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", 
     StyleBox["ij",
      FontSlant->"Italic"]], "k"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b7e44b9-7772-ab42-bd57-fb80b5f8212a"],
 " imposed by the Jacobi identities. We leave generators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b4b0eb9e-eeeb-f34d-bb1f-dd624e6c1bc1"],
 " with an unspecified normalization ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", 
     StyleBox["ii",
      FontSlant->"Italic"]], "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8485929a-eb76-a248-b349-79b2f2c5b226"],
 " and do not fix any shift symmetries (which would impose additional \
relations between structure constants by fixing an off-diagonal 2-pt. \
function coefficient).\n\nTo be clear, we are computing OPE coefficients (as \
opposed to 3-pt. function coefficients) so the quantities ",
 Cell[BoxData[
  SubscriptBox["C", 
   RowBox[{"i", ",", "j", ",", "k"}]]],
  CellChangeTimes->{{3.956304621154463*^9, 3.9563046242563744`*^9}, {
   3.9563047621762524`*^9, 3.9563048334431553`*^9}, {3.956304899066824*^9, 
   3.956304900979141*^9}},ExpressionUUID->
  "66638ad8-aece-2644-be08-d927670d0b8e"],
 " in this file give the structure constant ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", 
     StyleBox["ij",
      FontSlant->"Italic"]], "k"], TraditionalForm]],ExpressionUUID->
  "c3bc1540-e4d1-e54f-ac75-f88b4acfe78f"],
 "."
}], "Text",
 CellChangeTimes->{{3.797247582081182*^9, 3.797247711264163*^9}, {
  3.797326298565358*^9, 3.797326298619493*^9}, {3.798174341392103*^9, 
  3.798174341546565*^9}, {3.956305842181679*^9, 
  3.9563061298998337`*^9}},ExpressionUUID->"7794d5fa-f960-334e-af0c-\
95ca8fc87def"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[GothicG]", "=", 
   SubscriptBox["A", 
    RowBox[{"N", "-", "1"}]]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ba2d20c0-c434-d144-a6be-b8444e8e87bb"]], \
"Subsection",
 CellChangeTimes->{{3.797240880781674*^9, 3.797240887182041*^9}, {
   3.7972416322881536`*^9, 3.797241644421103*^9}, 3.797244227401044*^9, {
   3.797247363456895*^9, 3.797247367959469*^9}, {3.9563035287196712`*^9, 
   3.9563035781591454`*^9}},ExpressionUUID->"1c5f6e66-fe84-8149-9568-\
fad3687a9a5c"],

Cell[TextData[{
 "Below are the structure constants of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", 
     SubscriptBox["A", 
      RowBox[{"N", "-", "1"}]]], "=", 
    SubscriptBox["\[ScriptCapitalW]", "N"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "40ff8f89-e375-e64b-a7e7-766a040abc0d"],
 ", computed from the Jacobi identities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["W", "i"], 
     SubscriptBox["W", "j"], 
     SubscriptBox["W", "k"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "13924bd2-6580-9f4d-8c06-1efcc9060486"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "12"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "21795805-1198-df42-bae2-f5a85e2d96c3"],
 ". This corrects a small number of typos in [1411.7697]."
}], "Text",
 CellChangeTimes->{{3.9563061672662144`*^9, 3.956306381371956*^9}, {
  3.956306411982662*^9, 
  3.9563064459569836`*^9}},ExpressionUUID->"dcc854ed-d526-874c-a0c9-\
a32c1d03f562"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEcoeffsWA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "4", ",", "3"}]], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "4", ",", "0"}]]}], 
       SubscriptBox["C", 
        RowBox[{"3", ",", "3", ",", "0"}]]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "4", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"5", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]]}]], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "5", ",", "4"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"60", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "4", ",", "4"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"288", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "c"}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "4", ",", "6"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "4", ",", "5"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "5", ",", "6"}]]}], 
       RowBox[{"5", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "5", ",", "3"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"60", " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "6", ",", "3"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97"}], "+", "c"}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "3"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "6", ",", "5"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"960", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"10", "+", "c"}], ")"}], "2"], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"35", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"688", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"122", "+", 
              RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "5", ",", "5"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"720", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "c"}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"126", "+", 
           RowBox[{"17", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "5", ",", "7"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "5", ",", "6"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "6", ",", "7"}]]}], 
       RowBox[{"3", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"6720", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", "c"}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "3", ",", "0"}]]}], 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], 
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]]], "+", 
       FractionBox[
        RowBox[{"560", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "1"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"1920", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"116", "+", 
           RowBox[{"3", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"160", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "1"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2880", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"240", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "7", ",", "4"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"32880", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"626", "+", 
               RowBox[{"11", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23040", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"10", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "+", 
               RowBox[{"29", " ", "c"}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]}], "-", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"32880", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"626", "+", 
                  RowBox[{"11", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "4", ",", "5"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "5", ",", "6"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "6", ",", 
               SubscriptBox[
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"78820", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "156865"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2188"}], "+", 
                 RowBox[{"457", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "3"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"90", " ", 
                 RowBox[{"(", 
                  RowBox[{"2813946240", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4060675888"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"156571028", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"484133372", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"82080149", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5037443", "+", 
                    RowBox[{"103700", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"114", "+", 
                   RowBox[{"7", " ", "c"}]}], ")"}], " ", 
                 SubscriptBox["C", 
                  RowBox[{"3", ",", "4", ",", "5"}]], " ", 
                 SubscriptBox["C", 
                  RowBox[{"3", ",", "5", ",", "6"}]]}], ")"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"78820", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "156865"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2188"}], "+", 
                    RowBox[{"457", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubscriptBox["C", 
               RowBox[{"3", ",", "6", ",", 
                SubscriptBox[
                 RowBox[{"{", 
                  RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}], 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11668160", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18804472"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"2684318", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"2210045", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"233021", "+", 
                    RowBox[{"6860", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}], "4"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}], "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "4"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"46080", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"10", "+", "c"}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"33664", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40088"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2674"}], "+", 
                 RowBox[{"23", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{"77632", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"26724", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"3100", "+", 
                 RowBox[{"113", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"82", "+", 
              RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "3"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "7", ",", "6"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "60"}], "+", 
            RowBox[{"29", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{"3957600", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"759236", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"52400", "+", 
                   RowBox[{"1323", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["C", 
            RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
          RowBox[{"2", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{"24", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "60"}], "+", 
             RowBox[{"29", " ", "c"}]}], ")"}], " ", 
           SubscriptBox["C", 
            RowBox[{"3", ",", "4", ",", "5"}]], " ", 
           SubscriptBox["C", 
            RowBox[{"3", ",", "5", ",", "6"}]], " ", 
           SubscriptBox["C", 
            RowBox[{"3", ",", "6", ",", 
             SubscriptBox[
              RowBox[{"{", 
               RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"5", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"27861120", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"8331408", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"985274", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"57159", "+", 
                    RowBox[{"1372", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "6"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{"1628", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"195", "+", 
               RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "-", 
           RowBox[{"17", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"181360", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"46786", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"4237", "+", 
                 RowBox[{"147", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "7", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "45"}], " ", 
             RowBox[{"(", 
              RowBox[{"3957600", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"759236", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"52400", "+", 
                    RowBox[{"1323", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}],
              " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]}], "-", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "+", 
               RowBox[{"29", " ", "c"}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "4", ",", "5"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "5", ",", "6"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "6", ",", 
               SubscriptBox[
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"5", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2216076240"}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"1790854612", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"679706700", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"98606461", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"8034345", "+", 
                    RowBox[{"353824", " ", "c"}], "+", 
                    RowBox[{"6090", " ", 
                    SuperscriptBox["c", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1392"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"2186", "+", 
              RowBox[{"167", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "3"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "60"}], "+", 
                RowBox[{"29", " ", "c"}]}], ")"}], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"3", ",", "4", ",", "5"}], "2"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"3", ",", "5", ",", 
                SubscriptBox[
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3"}], "}"}], "0"]}], "2"]}], 
             RowBox[{"350", "+", 
              RowBox[{"11", " ", "c"}]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"68", "+", 
                 RowBox[{"7", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1392"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2186", "+", 
                    RowBox[{"167", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                  SubscriptBox["C", 
                   RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"51", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                  SubscriptBox["C", 
                   RowBox[{"3", ",", "4", ",", "5"}]], " ", 
                  SubscriptBox["C", 
                   RowBox[{"3", ",", "5", ",", "6"}]], " ", 
                  SubscriptBox["C", 
                   RowBox[{"3", ",", "6", ",", 
                    SubscriptBox[
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}], " ", 
               SubscriptBox["C", 
                RowBox[{"4", ",", "4", ",", "0"}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"23", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"114", "+", 
                 RowBox[{"7", " ", "c"}]}], ")"}], " ", 
               SubscriptBox["C", 
                RowBox[{"3", ",", "3", ",", "0"}]]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", "7"}]]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{"1628", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"195", "+", 
               RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"187616", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"35054", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"2691", "+", 
                 RowBox[{"119", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"120", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "+", 
            RowBox[{"17", " ", "c"}]}], ")"}], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}], "2"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}], "2"]}], "+", 
         RowBox[{"21600", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}]}], 
        RowBox[{"15", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "8"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "6", ",", "7"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "7", ",", "8"}]]}], 
       RowBox[{"7", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "2"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "7", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "2"]}]]}], 
        RowBox[{"7", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"116", "+", 
           RowBox[{"3", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "870"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"533", "+", 
              RowBox[{"29", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"63", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5760"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "870"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"533", "+", 
                  RowBox[{"29", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1788", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"9", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "4", ",", "5"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "5", ",", "6"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "6", ",", 
               SubscriptBox[
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"63", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"640", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "870"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"533", "+", 
              RowBox[{"29", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"21", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"22", " ", 
          RowBox[{"(", 
           RowBox[{"5024", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"314", "+", 
               RowBox[{"3", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2880", " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3370", "+", 
                RowBox[{"169", " ", "c"}]}], ")"}], " ", 
              SubscriptBox["C", 
               RowBox[{"3", ",", "3", ",", "0"}]]}], 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SubscriptBox["C", 
               RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"68", "+", 
              RowBox[{"11", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "4", ",", "5"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "6", ",", 
              SubscriptBox[
               RowBox[{"{", 
                RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"350", "+", 
              RowBox[{"11", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "6", ",", "7"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "7", ",", 
              SubscriptBox[
               RowBox[{"{", 
                RowBox[{"3", ",", "5"}], "}"}], "0"]}]]}]}], ")"}]}], 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]]}]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{"11305504", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"3170988", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"301020", "+", 
                 RowBox[{"8611", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"116", "+", 
           RowBox[{"3", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       RowBox[{
        FractionBox["4", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3840", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "3", ",", "0"}]]}], 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "4", ",", "5"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "7", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}], "0"]}]]}], 
        RowBox[{"7", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]]}]], "-", 
       FractionBox[
        RowBox[{"1280", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "1"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6912", " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"5", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"117", " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"3", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", "4"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"43200", " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "c"}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"150", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"366", "+", 
           RowBox[{"41", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"126", "+", 
           RowBox[{"17", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "3"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"218", "+", 
            RowBox[{"19", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"2202", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"425", "+", 
              RowBox[{"37", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"218", "+", 
            RowBox[{"19", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"450", " ", 
         RowBox[{"(", 
          RowBox[{"178", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"2202", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"425", "+", 
              RowBox[{"37", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
       FractionBox[
        RowBox[{"75", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"178", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", "8"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"10", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "5", ",", "6"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "6", ",", "7"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "7", ",", "8"}]]}], 
       RowBox[{"21", " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1440", " ", 
              RowBox[{"(", 
               RowBox[{"166", "+", 
                RowBox[{"11", " ", "c"}]}], ")"}], " ", 
              SubscriptBox["C", 
               RowBox[{"3", ",", "3", ",", "0"}]]}], 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "+", "c"}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "4", ",", "5"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "5", ",", "6"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"3", ",", "6", ",", 
              SubscriptBox[
               RowBox[{"{", 
                RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}]}], 
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"10", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "7", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}], "0"]}]]}], 
        RowBox[{"21", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
       FractionBox[
        RowBox[{"400", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"166", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "2"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"10", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "7", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "2"]}]]}], 
        RowBox[{"21", " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1788", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"37", "+", 
              RowBox[{"9", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"189", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "360"}], " ", 
             RowBox[{"(", 
              RowBox[{"243744", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "299960"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12430"}], "+", 
                    RowBox[{"193", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1788", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"9", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "4", ",", "5"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "5", ",", "6"}]], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "6", ",", 
               SubscriptBox[
                RowBox[{"{", 
                 RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"189", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}], "2"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"100", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"243744", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "299960"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12430"}], "+", 
                 RowBox[{"193", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}], "2"]}], 
        RowBox[{"63", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}], "2"], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}], "2"]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2880"}], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3370", "+", 
               RowBox[{"169", " ", "c"}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"3", ",", "5", ",", "6"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"68", "+", 
                  RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                SubscriptBox["C", 
                 RowBox[{"3", ",", "4", ",", "5"}]], " ", 
                SubscriptBox["C", 
                 RowBox[{"3", ",", "6", ",", 
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"350", "+", 
                  RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                SubscriptBox["C", 
                 RowBox[{"3", ",", "6", ",", "7"}]], " ", 
                SubscriptBox["C", 
                 RowBox[{"3", ",", "7", ",", 
                  SubscriptBox[
                   RowBox[{"{", 
                    RowBox[{"3", ",", "5"}], "}"}], "0"]}]]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"21", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"350", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{"2418752", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"614104", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"92550", "+", 
                 RowBox[{"3343", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "1"]}]], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"3", ",", "7", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}], "1"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"820", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "4", ",", "5"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", 
           SubscriptBox[
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "0"]}]]}], 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"11520", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "850"}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"1149", "+", 
               RowBox[{"73", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "3", ",", "0"}]]}], "+", 
         RowBox[{"2", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"820", "+", 
            RowBox[{"11", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "4", ",", "5"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "5", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"3", ",", "6", ",", 
            SubscriptBox[
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], "0"]}]]}]}], 
        RowBox[{"5", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "306880"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"387832", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"82090", "+", 
                 RowBox[{"3797", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}], "2"], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"350", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "5", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9563044116581116`*^9, 3.956304445700306*^9}, {
   3.9563045272682858`*^9, 3.956304553440441*^9}, 
   3.958376183739231*^9},ExpressionUUID->"2be5eb2a-680f-1a4a-9322-\
dda453526db1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[GothicG]", "=", 
   SubscriptBox["D", "N"]}], 
  TraditionalForm]],ExpressionUUID->"9b031213-27d5-f846-9fc5-04649ae19986"]], \
"Subsection",
 CellChangeTimes->{{3.797240880781674*^9, 3.797240887182041*^9}, {
   3.7972416322881536`*^9, 3.797241644421103*^9}, 3.797244227401044*^9, {
   3.797247363456895*^9, 3.797247367959469*^9}, {3.9563035287196712`*^9, 
   3.956303592032358*^9}, {3.956306198307661*^9, 
   3.956306198435341*^9}},ExpressionUUID->"ac1a9a08-e1a6-5b4c-be75-\
820a0f94185b"],

Cell[TextData[{
 "Below are the structure constants of the even-spin ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "37b5c782-3ef6-c143-86fa-92e51d8f4387"],
 " sector of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", 
    SubscriptBox["D", "N"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e6ed28dc-8250-774b-bd47-4d240c2dcb92"],
 ", computed from the Jacobi identities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["W", "i"], 
     SubscriptBox["W", "j"], 
     SubscriptBox["W", "k"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d80f38d7-6e4e-1342-a0e1-8294fab447dd"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "14"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f2bad7fa-cdf5-6f49-aca7-af51aa990812"],
 ". Some of these relations are redundant (e.g. two relations for ",
 Cell[BoxData[
  SuperscriptBox[
   SubscriptBox["C", "46"], "4"]],
  CellChangeTimes->{{3.956304621154463*^9, 3.9563046242563744`*^9}, {
   3.9563047621762524`*^9, 3.9563048334431553`*^9}, {3.956304899066824*^9, 
   3.956304900979141*^9}},ExpressionUUID->
  "0c5c8383-9a8b-5b47-bfed-70708061785c"],
 ") but we keep them for the readers\[CloseCurlyQuote] convenience. A larger \
list, computed up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "16"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bc53a211-2247-444c-88ce-67294ea2a60c"],
 " is found in Appendix A of [1910.07997]."
}], "Text",
 CellChangeTimes->{{3.9563061672662144`*^9, 3.956306341652302*^9}, {
  3.9563065261107674`*^9, 
  3.9563065801421413`*^9}},ExpressionUUID->"172071dc-c7b4-6e49-8f96-\
54e30c791f9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEcoeffsWD", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "4"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"216", " ", 
             RowBox[{"(", 
              RowBox[{"196", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "172"}], "+", "c"}], ")"}], " ", "c"}]}], 
              ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"4", ",", "4", ",", "0"}]]}], 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"68", "+", 
               RowBox[{"7", " ", "c"}]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SubsuperscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}], "2"]}], 
           RowBox[{"24", "+", "c"}]]}], ")"}]}], 
       RowBox[{"9", " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "4", ",", "6"}]]}]]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "4"}]], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", 
         RowBox[{"4", ",", "4", ",", "6"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "0"}]]}], 
       SubscriptBox["C", 
        RowBox[{"4", ",", "4", ",", "0"}]]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "6", ",", "4"}]], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", 
         RowBox[{"4", ",", "6", ",", "4"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "6", ",", "6"}]]}], 
       SubscriptBox["C", 
        RowBox[{"4", ",", "4", ",", "6"}]]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "4", ",", "0"}]], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9384"}], "+", 
             RowBox[{"1550", " ", "c"}], "+", 
             RowBox[{"31743", " ", 
              SuperscriptBox["c", "2"]}], "+", 
             RowBox[{"5281", " ", 
              SuperscriptBox["c", "3"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["c", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5403552000"}], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"8778568960", " ", "c", " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"3847286800", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"412954080", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"13161260", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"127400", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
             RowBox[{"38076192000", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "-", 
             RowBox[{"67768448160", " ", "c", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "-", 
             RowBox[{"16146073440", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "-", 
             RowBox[{"1225132230", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "-", 
             RowBox[{"36746955", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "-", 
             RowBox[{"363090", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"]}], "+", 
             RowBox[{"63045717504", " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"35413928384", " ", "c", " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"14809563104", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"850171456", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"12147760", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"13200", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"17815002624", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"161318210688", " ", "c", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"18134469000", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"644182812", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"6177744", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
             RowBox[{"37620", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
             RowBox[{"608103936", " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"5375806272", " ", "c", " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"1803749616", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"142981968", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"4246380", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"42900", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubsuperscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "4"}], "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
             RowBox[{"4285011456", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
             RowBox[{"38545797888", " ", "c", " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
             RowBox[{"6677022024", " ", 
              SuperscriptBox["c", "2"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
             RowBox[{"424843902", " ", 
              SuperscriptBox["c", "3"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
             RowBox[{"11845377", " ", 
              SuperscriptBox["c", "4"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
             RowBox[{"122265", " ", 
              SuperscriptBox["c", "5"], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "4", ",", "6"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "4"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "6", ",", "8"}]], " ", 
              SubscriptBox["C", 
               RowBox[{"4", ",", "8", ",", "4"}]]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34439497408512000", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"32919521240309760", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"114366889811865600", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"73066966908526080", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"22570555943093760", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"2131568430485760", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"85303352171520", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"1365214404960", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"2737536480", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"82555200", " ", 
            SuperscriptBox["c", "9"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"37935485134700544", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"298853421594476544", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"519903390997997568", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"641381575879388160", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"148921417029438720", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"13324736310137856", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"618890398386624", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"15932441155968", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"217359944640", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"1239321600", " ", 
            SuperscriptBox["c", "9"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"3875745792393216", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"31670844455780352", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"40309004847716352", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"44341056560927232", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"9794372112133632", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"771475858707456", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"28059723558144", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"440769566304", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"1042009920", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"27799200", " ", 
            SuperscriptBox["c", "9"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}]}], ")"}]}], ")"}]}]}], ",", 
     
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1660855392000"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"1656756380160", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"5446347043760", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"3750608157520", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"932196686680", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"63954016840", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"1449029785", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
           RowBox[{"5461645", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"95550", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
           RowBox[{"1829450479104", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"14488525598400", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "-", 
           RowBox[{"24468812928288", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"31950358326072", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"5850516369392", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"398818005738", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"13228763572", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"217148410", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"1434400", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "4"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]]}], "+", 
           RowBox[{"186909037056", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"1535124125376", " ", "c", " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"1879950694608", " ", 
            SuperscriptBox["c", "2"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"2216692417104", " ", 
            SuperscriptBox["c", "3"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"379974434016", " ", 
            SuperscriptBox["c", "4"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"21372393312", " ", 
            SuperscriptBox["c", "5"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"462672441", " ", 
            SuperscriptBox["c", "6"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "+", 
           RowBox[{"1978230", " ", 
            SuperscriptBox["c", "7"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}], "-", 
           RowBox[{"32175", " ", 
            SuperscriptBox["c", "8"], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "8", ",", "4"}]]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "89734545635328"}], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "-", 
         RowBox[{"99478013538816", " ", "c", " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"69792282778240", " ", 
          SuperscriptBox["c", "2"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"85290436869792", " ", 
          SuperscriptBox["c", "3"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"29234585951824", " ", 
          SuperscriptBox["c", "4"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"4545518858744", " ", 
          SuperscriptBox["c", "5"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"337915066564", " ", 
          SuperscriptBox["c", "6"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"11638426280", " ", 
          SuperscriptBox["c", "7"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"180221700", " ", 
          SuperscriptBox["c", "8"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "+", 
         RowBox[{"1001000", " ", 
          SuperscriptBox["c", "9"], " ", 
          SubsuperscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "-", 
         RowBox[{"37919566706688", " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
         RowBox[{"288307905921792", " ", "c", " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "+", 
         RowBox[{"630006250346496", " ", 
          SuperscriptBox["c", "2"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"769014407485728", " ", 
          SuperscriptBox["c", "3"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"219239142429228", " ", 
          SuperscriptBox["c", "4"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"23119674153180", " ", 
          SuperscriptBox["c", "5"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"1219237610295", " ", 
          SuperscriptBox["c", "6"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"34306422684", " ", 
          SuperscriptBox["c", "7"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"492607635", " ", 
          SuperscriptBox["c", "8"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}], "-", 
         RowBox[{"2852850", " ", 
          SuperscriptBox["c", "9"], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "4"}]]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"656", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]]}], 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "4"}]]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"266304", "+", 
           RowBox[{"26", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{"1020", "+", "c"}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "8", ",", "6"}]], "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", 
         RowBox[{"4", ",", "4", ",", "6"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "6", ",", "4"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"68", "+", 
               RowBox[{"7", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3008272", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"7775674", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"162391", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19672"}], "+", 
                    RowBox[{"335", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"476", "+", 
               RowBox[{"39", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"55", " ", "c"}]}], ")"}], " ", 
             SubscriptBox["C", 
              RowBox[{"4", ",", "6", ",", "8"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "c"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"50", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"68", "+", 
               RowBox[{"7", " ", "c"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"516", "+", 
              RowBox[{"13", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "4", ",", "4"}]]}], 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"31", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"476", "+", 
              RowBox[{"39", " ", "c"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"55", " ", "c"}]}], ")"}], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "6"}]], " ", 
            SubscriptBox["C", 
             RowBox[{"4", ",", "6", ",", "8"}]]}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"864", " ", 
           RowBox[{"(", 
            RowBox[{"268512", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"15841", "+", 
                RowBox[{"67", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", 
            RowBox[{"4", ",", "4", ",", "0"}]]}], 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"245", " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "c"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"68", "+", 
             RowBox[{"7", " ", "c"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"516", "+", 
             RowBox[{"13", " ", "c"}]}], ")"}], " ", 
           SubsuperscriptBox["C", 
            RowBox[{"4", ",", "4", ",", "4"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"31", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"55", " ", "c"}]}], ")"}]}]]}], 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]]}]], "-", 
       FractionBox[
        RowBox[{"280", " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"656", "+", 
           RowBox[{"11", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "0"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "4"}]]}], 
        RowBox[{"3", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"31", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"55", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "259451808"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"677210388", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"85218128", "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2198617", "+", 
                    RowBox[{"17300", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"31", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"55", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "44832"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3051"}], "+", 
              RowBox[{"133", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}], "2"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"476", "+", 
           RowBox[{"39", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "6", ",", "6"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"3728", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"31124", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "353"}], "+", "c"}], ")"}], " ", "c"}]}], 
              ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "0"}]]}], 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"7", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11872", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1864", "-", 
              RowBox[{"11", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "4"}]]}], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "256"}], "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "4"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", "c"}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubsuperscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}], "2"]}], 
        RowBox[{"3", " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"309504", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"25648", "+", 
               RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "4"}]], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "6", ",", "8"}]]}], 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"672", "+", 
            RowBox[{"59", " ", "c"}]}], ")"}], " ", 
          SubscriptBox["C", 
           RowBox[{"4", ",", "4", ",", "6"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"25824", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2049", "-", 
              RowBox[{"28", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"672", "+", 
           RowBox[{"59", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"114", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "8"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "8", ",", "8"}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"672", "+", 
           RowBox[{"59", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", 
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}], "0"]}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "4"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"672", "+", 
           RowBox[{"59", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"41952", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"4195", "+", 
              RowBox[{"33", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "6", ",", "6"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"68", "+", 
           RowBox[{"7", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"672", "+", 
           RowBox[{"59", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"516", "+", 
           RowBox[{"13", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "8", ",", "8"}]]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"672", "+", 
           RowBox[{"59", " ", "c"}]}], ")"}], " ", 
         SubscriptBox["C", 
          RowBox[{"4", ",", "4", ",", "6"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"4", ",", "6", ",", "8"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "4", ",", "6"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "10"}]]}], 
       RowBox[{"3", " ", 
        SubscriptBox["C", 
         RowBox[{"4", ",", "8", ",", "10"}]]}]]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.956304621154463*^9, 3.9563046242563744`*^9}, {
   3.9563047621762524`*^9, 3.9563048334431553`*^9}, {3.956304899066824*^9, 
   3.956304900979141*^9}, 
   3.958376176071081*^9},ExpressionUUID->"d2ba1404-5316-1a48-9300-\
77dccac5b51c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[GothicG]", "=", 
   SubscriptBox["E", "n"]}], 
  TraditionalForm]],ExpressionUUID->"da86d0f0-3bde-3f42-b63b-e2929aaee9d1"]], \
"Subsection",
 CellChangeTimes->{{3.797240880781674*^9, 3.797240887182041*^9}, {
   3.7972416322881536`*^9, 3.797241644421103*^9}, 3.797244227401044*^9, {
   3.797247363456895*^9, 3.797247367959469*^9}, {3.9563035287196712`*^9, 
   3.9563035781591454`*^9}, {3.9563038504077873`*^9, 
   3.9563038529816456`*^9}},ExpressionUUID->"04a7213f-0e31-bf49-b6da-\
9651196bd80d"],

Cell[TextData[{
 "Below are the structure constants of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", 
    SubscriptBox["E", "6"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d5816cac-c179-9546-9428-02b818bc90c4"],
 ", computed from the Jacobi identities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["W", "i"], 
     SubscriptBox["W", "j"], 
     SubscriptBox["W", "k"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f51f8543-c547-bc4e-b2a9-25364bd98e4d"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "16"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b4a34055-b527-9e49-b2be-fe629bddae8e"],
 "."
}], "Text",
 CellChangeTimes->{{3.9563070663283176`*^9, 3.9563070986036263`*^9}, {
  3.9563072282423973`*^9, 
  3.9563072295095577`*^9}},ExpressionUUID->"f85b5a5e-39b9-5445-9342-\
420fbfd19230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEcoeffsWE6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", "6"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"30404351116253971248", " ", 
        SubscriptBox["C", 
         RowBox[{"5", ",", "5", ",", "0"}]]}], 
       RowBox[{"106383311368274257291175", " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "5", ",", "8"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"10293716465979085952", " ", 
        SubscriptBox["C", 
         RowBox[{"5", ",", "5", ",", "0"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "8"}]]}], 
       RowBox[{"44556149344718466714675", " ", 
        SubsuperscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}], "2"]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "6", ",", "5"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"11914010550", " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}]]}], "1985085221"]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "8", ",", "5"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"37690828101055559033536725", " ", 
        SubsuperscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}], "2"]}], 
       RowBox[{"1166128012510074836999206", " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "8"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "9", ",", "6"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"1431429014008559307", " ", 
        SubscriptBox["C", 
         RowBox[{"5", ",", "9", ",", "8"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}]]}], 
       RowBox[{"165914847495201472", " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "8"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"5", ",", "6", ",", "9"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"2235484260987977728", " ", 
        SubscriptBox["C", 
         RowBox[{"5", ",", "5", ",", "0"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "8"}]]}], 
       RowBox[{"2032698883175699376625", " ", 
        SubscriptBox["C", 
         RowBox[{"5", ",", "9", ",", "8"}]], " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "8", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10511936419336", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "6"}]]}], "11642524821165"]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "8", ",", "6"}]], "\[Rule]", 
      FractionBox[
       RowBox[{"45247875130269756381327932069", " ", 
        SubsuperscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "6"}], "2"]}], 
       RowBox[{"1585934097013701778318920160", " ", 
        SubscriptBox["C", 
         RowBox[{"6", ",", "6", ",", "8"}]]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9563071018953476`*^9, 3.956307105198057*^9}, 
   3.9563071487879333`*^9, {3.95837614859647*^9, 
   3.9583761518168354`*^9}},ExpressionUUID->"0a870025-c6ee-d24b-9155-\
001dd172f627"],

Cell[TextData[{
 "Below are the structure constants of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", 
    SubscriptBox["E", "7"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4a96e28a-bb2d-244b-9346-93154eba5c16"],
 ", computed from the Jacobi identities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["W", "i"], 
     SubscriptBox["W", "j"], 
     SubscriptBox["W", "k"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "da718a24-2af5-ff4d-bf6e-be0c2b29a799"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "18"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1213bf09-e8fa-e64a-a970-cbaceded8d13"],
 "."
}], "Text",
 CellChangeTimes->{{3.9563070663283176`*^9, 3.956307112527529*^9}, {
  3.956307251072771*^9, 
  3.9563072514470997`*^9}},ExpressionUUID->"1a67cf92-532a-ee4b-9548-\
ae5488601237"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEcoeffsWE7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "6", ",", "0"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2745805149620258838999485395069", " ", 
         SubsuperscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "6"}], "2"]}], 
        "1076044622523216113178984000"], "+", 
       FractionBox[
        RowBox[{"46576717347116449213903", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "8"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "8", ",", "6"}]]}], "115954583233039833405"], "-", 
       FractionBox[
        RowBox[{"148807403664908783431", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "10"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "10", ",", "6"}]]}], "169839797234930640"]}]}], 
     ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "10", ",", "8"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"209315479477", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "6"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "8"}]]}], 
        RowBox[{"128296806525", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "10"}]]}]], "+", 
       FractionBox[
        RowBox[{"93595", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "8"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "8", ",", "8"}]]}], 
        RowBox[{"65542", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "10"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"6", ",", "10", ",", "10"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"63943397", " ", 
          SubscriptBox["C", 
           RowBox[{"6", ",", "6", ",", "6"}]]}], "160621980"]}], "+", 
       FractionBox[
        RowBox[{"76680", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "8"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "8", ",", "10"}]]}], 
        RowBox[{"32771", " ", 
         SubscriptBox["C", 
          RowBox[{"6", ",", "6", ",", "10"}]]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9563071018953476`*^9, 3.9563071180999146`*^9}, 
   3.9563072689459686`*^9, 
   3.9583761560821247`*^9},ExpressionUUID->"3a938975-7099-344a-bbbb-\
69e9aea7657d"],

Cell[TextData[{
 "Below are the structure constants of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", 
    SubscriptBox["E", "8"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b573ff81-d6b5-8344-89db-d704dede708d"],
 ", computed from the Jacobi identities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["W", "i"], 
     SubscriptBox["W", "j"], 
     SubscriptBox["W", "k"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ff229544-20d3-3349-bde1-16b5f34f7a6a"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"i", "+", "j", "+", "k"}], "\[LessEqual]", "24"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "53fb829c-c0f5-6f47-8182-49e819ab8a5d"],
 "."
}], "Text",
 CellChangeTimes->{{3.9563070663283176`*^9, 3.956307114501564*^9}, {
  3.95630729975626*^9, 
  3.956307301892006*^9}},ExpressionUUID->"1b5aa2ad-c2e5-1a48-8695-\
7fd1c3171d2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEcoeffsWE8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"8", ",", "8", ",", "0"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"6925404577403590259188816316880997984169199616", " ", 
         SubsuperscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "8"}], "2"]}], 
        "88045345956435607219790306820008146219375"], "-", 
       FractionBox[
        RowBox[{"1262945634053482878813101747538432", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "12"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "12", ",", "8"}]]}], 
        "22228721313722652718481896625"]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"8", ",", "14", ",", "8"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
         "6083452292682129493352095131537521402807334281560497720000", " ", 
          SubsuperscriptBox["C", 
           RowBox[{"8", ",", "8", ",", "8"}], "2"]}], 
         RowBox[{
         "187613109448471242498376677968303642792143371445967210167", " ", 
          SubscriptBox["C", 
           RowBox[{"8", ",", "8", ",", "14"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"7746803635871960523136925916831176283", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "12"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "12", ",", "8"}]]}], 
        RowBox[{"286342000415603964136102039657877878", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "14"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"8", ",", "14", ",", "12"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"22575331947537763420222641169", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "8"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "12"}]]}], 
        RowBox[{"22923542293722842594405548875", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "14"}]]}]], "+", 
       FractionBox[
        RowBox[{"29467", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "12"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "12", ",", "12"}]]}], 
        RowBox[{"46649", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "14"}]]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["C", 
       RowBox[{"8", ",", "14", ",", "14"}]], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"175997875616173190655435383", " ", 
          SubscriptBox["C", 
           RowBox[{"8", ",", "8", ",", "8"}]]}], 
         "503814116345556980096825250"]}], "+", 
       FractionBox[
        RowBox[{"285831", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "12"}]], " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "12", ",", "14"}]]}], 
        RowBox[{"186596", " ", 
         SubscriptBox["C", 
          RowBox[{"8", ",", "8", ",", "14"}]]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9563071018953476`*^9, 3.956307119762087*^9}, 
   3.9563927974131737`*^9, 
   3.958376159218231*^9},ExpressionUUID->"87f4dff4-2517-7345-a88a-\
f6444497769d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Twisted correlators    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{
      SubscriptBox["k", "1"], 
      SubscriptBox["k", "2"], 
      SubscriptBox["k", "3"], 
      SubscriptBox["k", "4"]}]], "(", "\[Chi]", ")"}], TraditionalForm]],
  ExpressionUUID->"b0fb4466-f091-b047-9098-ddf918cedae0"]
}], "Section",
 CellChangeTimes->{{3.9573484160139027`*^9, 3.9573484197728977`*^9}, {
  3.957592776681473*^9, 3.9575928209813232`*^9}, {3.957592867631033*^9, 
  3.957592870029608*^9}},ExpressionUUID->"93b8e921-018a-5241-89ee-\
9fd0bb35767f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}]], "[", "\[Chi]_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Chi]", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Chi]", "3"]}], "+", 
          SuperscriptBox["\[Chi]", "4"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"c", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9395432579408665`*^9, 3.939543265311308*^9}, {
   3.939544062854809*^9, 3.93954410271286*^9}, {3.939544135601879*^9, 
   3.939544152147007*^9}, {3.939880921221567*^9, 3.939880940756426*^9}, {
   3.939883027872717*^9, 3.939883056014223*^9}, 3.9399663110396557`*^9, {
   3.9399925640135098`*^9, 3.9399925720251923`*^9}, {3.9404863954149513`*^9, 
   3.9404864917604866`*^9}, {3.940486596278887*^9, 3.9404866016537476`*^9}, 
   3.948706938974592*^9, {3.9575891668958225`*^9, 3.957589166906845*^9}, {
   3.9575891990274906`*^9, 
   3.95758922265802*^9}},ExpressionUUID->"36b16c0a-0b16-3544-b9ea-\
a91cbc3f7f75"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.957592676091938*^9},ExpressionUUID->"859e8313-d1ec-be48-9032-\
ccf1f1e6f024"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3"}]], "[", "\[Chi]_", "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["\[Chi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"3", ",", "2", ",", "2", ",", "3"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Chi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "60"}], "+", 
          RowBox[{"\[Chi]", " ", 
           RowBox[{"(", 
            RowBox[{"84", "+", "c", "+", 
             RowBox[{"6", " ", "\[Chi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"c", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "3", ",", "2", ",", "3"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Chi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"c", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9395432579408665`*^9, 3.939543265311308*^9}, {
   3.939544062854809*^9, 3.93954410271286*^9}, {3.939544135601879*^9, 
   3.939544152147007*^9}, {3.93954610578018*^9, 3.939546112806078*^9}, {
   3.939546176075716*^9, 3.939546248308281*^9}, 3.939546283514885*^9, 
   3.9395463876598263`*^9, 3.9395469388738537`*^9, 3.9395470165923805`*^9, {
   3.939547060700781*^9, 3.9395470736771164`*^9}, 3.9395472042215176`*^9, {
   3.9395472515410633`*^9, 3.939547290491026*^9}, {3.939547338080988*^9, 
   3.939547348148756*^9}, {3.9399950297573338`*^9, 3.939995033226427*^9}, 
   3.940488899567253*^9, 3.9471627610640373`*^9, {3.950769303769724*^9, 
   3.9507693083154354`*^9}, {3.9575891669089565`*^9, 
   3.9575891669360523`*^9}, {3.95758923650128*^9, 
   3.957589291133341*^9}},ExpressionUUID->"7784f974-9dc0-8c40-8f83-\
2675cf86db34"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.957592678585636*^9, 
  3.9575926873447533`*^9}},ExpressionUUID->"8f46cb4f-e18d-e940-b395-\
4389508cb633"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "2", ",", "4", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[Chi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"4", ",", "2", ",", "2", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "112"}], "+", 
          RowBox[{"\[Chi]", " ", 
           RowBox[{"(", 
            RowBox[{"160", "+", "c", "+", 
             RowBox[{"16", " ", "\[Chi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"c", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "4", ",", "2", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"c", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9399951557034073`*^9, 3.9399951707303467`*^9}, {
   3.9400557725050316`*^9, 3.940055775811432*^9}, 3.940494743593973*^9, 
   3.941266477401993*^9, 3.947169705465206*^9, {3.947945998605402*^9, 
   3.947946000304613*^9}, {3.950878162818222*^9, 3.9508781795648937`*^9}, {
   3.951287375362612*^9, 3.951287379044243*^9}, {3.9512874323445454`*^9, 
   3.9512874324072056`*^9}, {3.9575891669370403`*^9, 
   3.9575891669616184`*^9}, {3.9575892957155952`*^9, 
   3.957589309059469*^9}},ExpressionUUID->"f53a6611-a3e9-9c42-be20-\
f74ae943576b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.957592683174837*^9},ExpressionUUID->"12404406-ea38-a64a-80c8-\
a2422dd15a9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Chi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}]]}], 
    RowBox[{
     SqrtBox["c"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"3", ",", "3", ",", "2", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}]]}], 
    RowBox[{
     SqrtBox["c"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9395432579408665`*^9, 3.939543265311308*^9}, {
   3.939544062854809*^9, 3.93954410271286*^9}, {3.939544135601879*^9, 
   3.939544152147007*^9}, {3.93954610578018*^9, 3.939546112806078*^9}, {
   3.939546176075716*^9, 3.939546248308281*^9}, 3.939546283514885*^9, 
   3.9395463876598263`*^9, 3.9395469388738537`*^9, 3.9395470165923805`*^9, {
   3.939547060700781*^9, 3.9395470736771164`*^9}, 3.9395472042215176`*^9, {
   3.9395472515410633`*^9, 3.939547290491026*^9}, {3.939547338080988*^9, 
   3.939547348148756*^9}, {3.9399950297573338`*^9, 3.939995033226427*^9}, 
   3.940488899567253*^9, {3.942579955480448*^9, 3.942579961778166*^9}, {
   3.947170839216835*^9, 3.9471708764661026`*^9}, {3.9472423947463055`*^9, 
   3.9472424016696625`*^9}, 3.9472424496174736`*^9, {3.951641472108675*^9, 
   3.9516414723507156`*^9}, {3.9575891669636497`*^9, 3.957589166976139*^9}, {
   3.9575893125136375`*^9, 
   3.957589319353956*^9}},ExpressionUUID->"5ba4ce13-da6c-304d-928c-\
fe2eeed5a01e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9575926916916275`*^9},ExpressionUUID->"4acb42c8-3dbb-d14d-85e6-\
be1bfb9c7653"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"2", ",", "4", ",", "4", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
      ")"}], " ", 
     SubscriptBox["C", 
      RowBox[{"4", ",", "4", ",", "4"}]]}], 
    RowBox[{
     SqrtBox["c"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"4", ",", "4", ",", "2", ",", "4"}]], "[", "\[Chi]_", "]"}], "=", 
   FractionBox[
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Chi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
      ")"}], " ", 
     SubscriptBox["C", 
      RowBox[{"4", ",", "4", ",", "4"}]]}], 
    RowBox[{
     SqrtBox["c"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9395432579408665`*^9, 3.939543265311308*^9}, {
   3.939544062854809*^9, 3.93954410271286*^9}, {3.939544135601879*^9, 
   3.939544152147007*^9}, {3.93954610578018*^9, 3.939546112806078*^9}, {
   3.939546176075716*^9, 3.939546248308281*^9}, 3.939546283514885*^9, 
   3.9395463876598263`*^9, 3.9395469388738537`*^9, 3.9395470165923805`*^9, {
   3.939547060700781*^9, 3.9395470736771164`*^9}, 3.9395472042215176`*^9, {
   3.9395472515410633`*^9, 3.939547290491026*^9}, {3.939547338080988*^9, 
   3.939547348148756*^9}, {3.9399950297573338`*^9, 3.939995033226427*^9}, 
   3.940488899567253*^9, {3.942579955480448*^9, 3.942579961778166*^9}, {
   3.947170839216835*^9, 3.9471708764661026`*^9}, {3.9509543029057484`*^9, 
   3.9509543041650276`*^9}, {3.950954518915577*^9, 3.950954529011383*^9}, {
   3.950954622590151*^9, 3.950954625990692*^9}, {3.957589166978216*^9, 
   3.957589166988365*^9}, {3.957589322626049*^9, 
   3.9575893314113865`*^9}},ExpressionUUID->"28c1b664-1e89-1d43-a2de-\
e141fb977a5d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.957592694587982*^9},ExpressionUUID->"1cfe740f-1caa-2840-84ef-\
d01fce9ec6b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}]], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"66", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "3"], " ", 
                   SuperscriptBox["\[Chi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"132", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"288", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"314", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]",
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                    "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"], " ", 
       SuperscriptBox["\[Chi]", "4"], " ", 
       SubsuperscriptBox["C", 
        RowBox[{"3", ",", "3", ",", "4"}], "2"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.947945459607933*^9, 3.9479454599059143`*^9}, {
  3.9573493207055683`*^9, 3.9573493209983788`*^9}, {3.957589166991356*^9, 
  3.957589167036072*^9}, {3.957589335262047*^9, 
  3.957589337183325*^9}},ExpressionUUID->"30808be5-d1f4-1440-ad46-\
e86ff5d2e5eb"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9575927048848057`*^9},ExpressionUUID->"9a8dbdd4-7705-9a4a-b861-\
9b34f14b8df2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"3", ",", "3", ",", "4", ",", "4"}]], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["\[Chi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "c"}], ")"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "c"}], ")"}], " ", "\[Chi]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "+", 
           RowBox[{"17", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"4", ",", "3", ",", "3", ",", "4"}]], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "60"}], "+", 
        RowBox[{"\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{"264", "+", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"34", "+", 
                 RowBox[{"\[Chi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"5", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{"31", "-", 
              RowBox[{"8", " ", "\[Chi]"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
       " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalF]", 
     RowBox[{"3", ",", "4", ",", "3", ",", "4"}]], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "60"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
          ")"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9524260875277176`*^9, 3.9524260908500824`*^9}, {
  3.957589167038185*^9, 3.9575891671051807`*^9}, {3.9575893427716885`*^9, 
  3.957589361177376*^9}},ExpressionUUID->"7665ae14-efcc-f94a-8f99-\
269ac72e6492"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.957592709909748*^9},ExpressionUUID->"a156a598-d3aa-b14f-aafd-\
0a0dbae80b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalF]", 
    RowBox[{"4", ",", "4", ",", "4", ",", "4"}]], "[", "\[Chi]_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}]}]], 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
         ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "6"]]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox["c", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}]}]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "8"]], "2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
       ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{"66", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
           RowBox[{"(", 
            RowBox[{"157", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", 
              " ", 
              RowBox[{"(", 
               RowBox[{"196", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "135"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"58", "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                    "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox["c", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}]], 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
         ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "\[Chi]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Chi]", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Chi]", "5"]}], "+", 
         SuperscriptBox["\[Chi]", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "8"]]}], 
    "\[IndentingNewLine]", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Chi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
        ")"}], "2"], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"4", ",", "4", ",", "4"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.957589167107172*^9, 3.9575891671710167`*^9}, {
  3.957589364347719*^9, 3.957589366536005*^9}, {3.9583762457914963`*^9, 
  3.95837624772324*^9}},ExpressionUUID->"7fe02b2b-f11d-f949-9b37-\
4586a3e437b1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6d (2,0) OPE coefficients    ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", 
    RowBox[{
     StyleBox[
      SubscriptBox["k", "1"],
      FontWeight->"Plain"], 
     StyleBox[
      SubscriptBox["k", "2"],
      FontWeight->"Plain"], "\[ScriptCapitalX]"}]], 
   SubscriptBox["\[Lambda]", 
    RowBox[{
     StyleBox[
      SubscriptBox["k", "3"],
      FontWeight->"Plain"], 
     StyleBox[
      SubscriptBox["k", "4"],
      FontWeight->"Plain"], "\[ScriptCapitalX]"}]]}]],
  CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
    3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
    3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
    3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
    3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
    3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
    3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
    3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
    3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}},
  FontWeight->"Bold",ExpressionUUID->"47e3d259-d3ce-fa4a-a270-6d880b474af9"]
}], "Section",
 CellChangeTimes->{{3.797240880781674*^9, 3.797240887182041*^9}, {
   3.7972416322881536`*^9, 3.797241644421103*^9}, 3.797244227401044*^9, {
   3.797247363456895*^9, 3.797247367959469*^9}, {3.956303865593401*^9, 
   3.9563038806028156`*^9}, {3.9563074570371513`*^9, 3.956307472860344*^9}, {
   3.957589093781208*^9, 3.957589096030657*^9}, {3.9575928329893684`*^9, 
   3.95759287433667*^9}},ExpressionUUID->"4841be48-f99f-4e6e-be3f-\
6c991b26b32e"],

Cell[TextData[{
 "Here we list all of the explict products of 6d (2,0) OPE coefficients ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"], ",", 
     SubscriptBox["k", "3"], ",", 
     SubscriptBox["k", "4"], ",", "\[ScriptCapitalX]"}]], "==", 
   RowBox[{
    SubscriptBox["\[Lambda]", 
     RowBox[{
      SubscriptBox["k", "1"], 
      SubscriptBox["k", "2"], "\[ScriptCapitalX]"}]], 
    SubscriptBox["\[Lambda]", 
     RowBox[{
      SubscriptBox["k", "3"], 
      SubscriptBox["k", "4"], "\[ScriptCapitalX]"}]]}]}]],
  CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
    3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
    3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
    3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
    3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
    3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
    3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
    3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
    3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}},
  FontWeight->"Bold",ExpressionUUID->"2a98de05-88d1-dd46-b6f9-24624b8591fb"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "we compute from four-point correlators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox["S", 
       SubscriptBox["k", "1"]], 
      SubscriptBox["S", 
       SubscriptBox["k", "2"]], 
      SubscriptBox["S", 
       SubscriptBox["k", "3"]], 
      SubscriptBox["S", 
       SubscriptBox["k", "4"]]}], "\[RightAngleBracket]"}], "==", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox["k", "1"], 
      SubscriptBox["k", "2"], 
      SubscriptBox["k", "3"], 
      SubscriptBox["k", "4"]}], "\[RightAngleBracket]"}]}], TraditionalForm]],
  ExpressionUUID->"d0aa16cc-ccb3-df4b-8d65-366ab7faecd6"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     SubscriptBox["k", "i"], "}"}], "=", "4"}], TraditionalForm]],
  ExpressionUUID->"caed2a32-ec1d-7843-b8ab-135cae840ac5"],
 ". Any unwritten OPE coefficients vanish. It is understood that the spin ",
 Cell[BoxData[
  FormBox["l", TraditionalForm]],ExpressionUUID->
  "c3da093a-aba0-6c43-a4f8-6a41fbe9b106"],
 " is even when wherever we do not specify \[OpenCurlyDoubleQuote]even\
\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]odd\[CloseCurlyDoubleQuote]. The structure constant ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "44"], "4"], TraditionalForm]],ExpressionUUID->
  "280da879-8368-b14f-b358-17fd32bbf1e0"],
 " from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalW]", "\[GothicG]"], TraditionalForm]],
  ExpressionUUID->"fe63a930-f979-4c44-b968-fe5d7c84b1a6"],
 " is understood to take its \[GothicG]-dependent value, as defined in the \
main text. ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "33"], "4"], TraditionalForm]],ExpressionUUID->
  "04c148e1-fb7f-5b41-8e80-57bff7faa2ec"],
 " is unambiguously associated with its definition in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[GothicG]", "=", 
    SubscriptBox["A", 
     RowBox[{"N", "-", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "c0b6fbbd-6653-bf4b-8f9e-24f24a4fd8e3"],
 "."
}], "Text",
 CellChangeTimes->{{3.957589892424595*^9, 3.9575900216644764`*^9}, {
  3.9575902170309315`*^9, 3.957590303190037*^9}, {3.9575903944635887`*^9, 
  3.9575906015898304`*^9}, {3.9575907401749687`*^9, 3.9575907544919777`*^9}, {
  3.958204307196169*^9, 
  3.9582043284720993`*^9}},ExpressionUUID->"0ea52d1b-7e70-c94d-ab2f-\
90b560dd74d6"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2222", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"b011c43b-4859-8440-b9fb-1d72431ee673"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.9551077946598263`*^9, 3.955107796865696*^9}, {3.955107849943819*^9, 
  3.955107850504324*^9}},ExpressionUUID->"707a9ef2-522b-0949-8ce9-\
8561519392c6"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["4", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["1", "3"], "+", 
   FractionBox["22", 
    RowBox[{"15", " ", "c"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "6"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"9", "+", "l"}], "]"}]}], 
    RowBox[{"9", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["11", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"29", "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", "l"}], ")"}]}]}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "l"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["11", "2"], "+", "l"}], "]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.9395459235414886`*^9, 3.9395459312464046`*^9}, {
   3.9395496569377766`*^9, 3.9395496592196903`*^9}, {3.9479462592875977`*^9, 
   3.947946259734001*^9}, {3.9513167198601055`*^9, 3.9513167333197594`*^9}, 
   3.952494558410038*^9, 3.952495238825699*^9, {3.9564042821450043`*^9, 
   3.9564043254063873`*^9}, {3.956473117871275*^9, 3.956473122821699*^9}, {
   3.957589492624689*^9, 3.957589513969183*^9}, {3.9575898776631145`*^9, 
   3.9575898834674873`*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"137bc3f9-4e6e-8b43-bddc-6ea599cbe13f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2233", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"922df936-bb37-2f41-9e61-87f5d5c51bb8"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}},ExpressionUUID->"0d680b88-eb50-5c41-96be-\
fccf510ed687"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["6", 
   RowBox[{"c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["16", 
   RowBox[{"5", " ", "c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "9"}], "-", 
      RowBox[{"2", " ", "l"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"86", "+", 
      RowBox[{"3", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}]}]}], ")"}], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "l"}], "]"}]}], 
   RowBox[{"c", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["11", "2"], "+", "l"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.939545925751404*^9, 3.939545934025633*^9}, {
  3.9395496610856647`*^9, 3.9395496618260937`*^9}, {3.939807922158777*^9, 
  3.939807951028805*^9}, {3.939807997834608*^9, 3.9398079986214504`*^9}, {
  3.939995305499399*^9, 3.939995305700428*^9}, {3.9416265529182568`*^9, 
  3.941626553765255*^9}, {3.9479470311405334`*^9, 3.947947034027918*^9}, {
  3.9509539668019505`*^9, 3.950953970845171*^9}, {3.9509541800994434`*^9, 
  3.9509541855897617`*^9}, {3.9513166715320873`*^9, 3.951316672109932*^9}, {
  3.951316764170231*^9, 3.9513167838053837`*^9}, {3.9522452645009747`*^9, 
  3.952245275947565*^9}, {3.952492161121908*^9, 3.952492161804064*^9}, {
  3.952495834064987*^9, 3.952495835172182*^9}, {3.956404343070612*^9, 
  3.9564043828714066`*^9}, {3.9564730368507156`*^9, 3.9564730414093685`*^9}, {
  3.9575895367701817`*^9, 3.957589556215927*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"1e6d8041-bc81-9940-ae85-4d148a6fc734"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "3223", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"0e7986a4-ad79-7743-8ee7-37bf76bfeb14"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.9551077786829605`*^9, 3.9551077796730595`*^9}, {3.9551078438391457`*^9, 
  3.955107844936487*^9}},ExpressionUUID->"c487cde9-a2e7-384e-aef9-\
69145291f13d"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["6", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"114", "+", 
    RowBox[{"7", " ", "c"}]}], 
   RowBox[{"70", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", 
     RowBox[{"\[ScriptCapitalD]", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c"}], ")"}]}], 
    RowBox[{"5", " ", "c", " "}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "8"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", "l"}], "]"}]}], 
    RowBox[{"135", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", "l"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"118", "+", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", "l"}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", "l"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "8"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "l"}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", "l"}], "]"}]}], 
      RowBox[{"135", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
     RowBox[{
      FractionBox["1", "c"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", "l"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.9513145818009033`*^9, 3.951314696103796*^9, {3.95131472868132*^9, 
   3.9513147759310856`*^9}, {3.951314836067425*^9, 3.9513148469828033`*^9}, 
   3.9514825326160297`*^9, {3.951482605742874*^9, 3.951482621995968*^9}, {
   3.9524084878710136`*^9, 3.95240849310174*^9}, {3.9564043468606453`*^9, 
   3.956404351652422*^9}, {3.956405294377207*^9, 3.95640530134136*^9}, {
   3.956405332204502*^9, 3.9564053372714233`*^9}, {3.9564053896768208`*^9, 
   3.9564053955925217`*^9}, {3.956473043232704*^9, 3.9564730546422405`*^9}, {
   3.9564765781491127`*^9, 3.956476614011816*^9}, {3.9564768948253727`*^9, 
   3.956476896364832*^9}, {3.9564769715185375`*^9, 3.956476971701582*^9}, {
   3.957589602519909*^9, 3.957589652163576*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"71784bb5-5659-834c-893c-9a295e5ff6f3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2323", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"47bf3496-e263-8345-9693-0b4bf42cda4a"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.9551077702120304`*^9, 3.95510777131691*^9}, {3.9551078384037533`*^9, 
  3.955107838904991*^9}},ExpressionUUID->"fb048e9f-73ba-c541-bd1e-\
d221f808c0b3"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["6", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"114", "+", 
    RowBox[{"7", " ", "c"}]}], 
   RowBox[{"70", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "c"}], ")"}]}], 
   RowBox[{"5", " ", "c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "8"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", "l"}], "]"}]}], 
    RowBox[{"135", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", "l"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"118", "+", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", "l"}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", "l"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "8"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", "l"}], "]"}]}], 
    RowBox[{"135", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "l"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "l"}], "]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.9513156508936005`*^9, 3.9513156959948406`*^9}, 
   3.9514824920159206`*^9, {3.9518902379310665`*^9, 3.951890262920269*^9}, {
   3.952246341157711*^9, 3.952246349023815*^9}, {3.9564043532363586`*^9, 
   3.956404358409813*^9}, {3.956405353896679*^9, 3.9564053755090504`*^9}, {
   3.9564730570562057`*^9, 3.956473097777729*^9}, 3.9564766373818703`*^9, {
   3.9564768885763683`*^9, 3.956476891913769*^9}, 3.9565502861510487`*^9, {
   3.9575897376331367`*^9, 3.957589771982271*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"964b615c-06e6-7249-a096-f321900cb497"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2244", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"c112048b-917d-4a48-a454-f87789108dd9"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.9551077606801014`*^9, 3.9551077626552353`*^9}, {3.955107835604412*^9, 
  3.9551078361216793`*^9}},ExpressionUUID->"fb9cca53-431e-2446-9202-\
963c6ce45f42"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["8", 
   RowBox[{"c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["28", 
   RowBox[{"5", " ", "c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"57", "+", 
      RowBox[{"2", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}]}]}], ")"}], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "l"}], "]"}]}], 
   RowBox[{"c", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["11", "2"], "+", "l"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.9395459235414886`*^9, 3.9395459312464046`*^9}, {
   3.9395496569377766`*^9, 3.9395496592196903`*^9}, {3.9398079198539944`*^9, 
   3.9398079418902664`*^9}, {3.94005603618334*^9, 3.940056046526882*^9}, {
   3.947946049616558*^9, 3.9479460525012264`*^9}, {3.950873370931488*^9, 
   3.950873371409355*^9}, {3.9508776984779015`*^9, 3.950877702182644*^9}, {
   3.950883025072706*^9, 3.9508830253041553`*^9}, {3.951314391656706*^9, 
   3.951314392089714*^9}, 3.951315913725542*^9, {3.9522441967296295`*^9, 
   3.9522442056345387`*^9}, {3.9524924684265785`*^9, 
   3.9524924755328865`*^9}, {3.952495846249382*^9, 3.952495848171156*^9}, {
   3.9564058817268734`*^9, 3.956405900444811*^9}, {3.956472964833954*^9, 
   3.956472969518112*^9}, {3.9575898047128735`*^9, 3.957589873796669*^9}, {
   3.957590040659012*^9, 3.9575900414822025`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"98615c4a-eb49-2146-b6fc-ffa6d891e1a8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "4224", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"04090964-3d64-da47-9e63-e4573dc217b6"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.9551077500597763`*^9, 3.9551077524914627`*^9}, {3.95510783251989*^9, 
  3.955107833157282*^9}},ExpressionUUID->"e9e04213-bf66-9e46-91e5-\
9de814470592"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["8", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"24", "+", "c"}], 
   RowBox[{"15", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"22", "+", 
    RowBox[{"5", " ", "c"}]}], 
   RowBox[{"15", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", "l"}], "]"}]}], 
     RowBox[{"945", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"99", "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"69", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{"15", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"13", "+", "l"}], "]"}]}], 
      RowBox[{"945", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
     RowBox[{
      FractionBox["1", "c"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "15"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"69", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", "l"}], "]"}]}], 
       RowBox[{"15", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["15", "2"], "+", "l"}], "]"}]}]]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.939545925751404*^9, 3.939545934025633*^9}, {
   3.9395496610856647`*^9, 3.9395496618260937`*^9}, {3.939807922158777*^9, 
   3.939807951028805*^9}, {3.939807997834608*^9, 3.9398079986214504`*^9}, {
   3.939995305499399*^9, 3.939995305700428*^9}, {3.940056053259239*^9, 
   3.9400560598623695`*^9}, {3.941626167074482*^9, 3.941626168884695*^9}, {
   3.947946063076294*^9, 3.9479460669775677`*^9}, {3.9508776945387383`*^9, 
   3.950877696758356*^9}, {3.950883020571451*^9, 3.950883024070446*^9}, {
   3.9508831187027397`*^9, 3.9508831296804066`*^9}, {3.9513141574231586`*^9, 
   3.9513142101065254`*^9}, {3.951314406750639*^9, 3.9513144172446136`*^9}, {
   3.9513144473006496`*^9, 3.951314447726185*^9}, 3.951482885010025*^9, {
   3.9514830944760494`*^9, 3.95148312897167*^9}, {3.951483170720173*^9, 
   3.9514831739565487`*^9}, {3.952428273121418*^9, 3.95242828131444*^9}, {
   3.9524283114710293`*^9, 3.9524283123573227`*^9}, {3.956405929221035*^9, 
   3.956405960116478*^9}, 3.956466612971304*^9, {3.9564667774664173`*^9, 
   3.9564667788088226`*^9}, {3.9564729712284126`*^9, 
   3.9564729832248898`*^9}, {3.9575900572603817`*^9, 3.9575901110880375`*^9}},
 
 CellLabel->
  "In[397]:=",ExpressionUUID->"c501cd27-113e-c54e-8fe7-23a06a8d9812"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2424", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"e3226d5b-fd1b-6b40-a983-f20d3c837d51"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107741545145*^9, 3.9551077434632454`*^9}, {3.9551078293761272`*^9, 
  3.9551078300583916`*^9}},ExpressionUUID->"48103bc2-1b24-ed46-91f6-\
774c7adf2611"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["8", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"24", "+", "c"}], 
   RowBox[{"15", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"22", "+", 
    RowBox[{"5", " ", "c"}]}], 
   RowBox[{"15", " ", "c"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", "l"}], "]"}]}], 
     RowBox[{"945", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"99", "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"69", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{"15", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", "l"}], "]"}]}], 
     RowBox[{"945", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "15"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"69", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "l"}], "]"}]}], 
      RowBox[{"15", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}]}], "Input",\

 CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
   3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
   3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
   3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
   3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
   3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
   3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
   3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
   3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}, {
   3.9575903117947865`*^9, 3.9575903140958138`*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"f1f69141-b156-1647-94fa-e302b9071e64"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2334", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"0a0cbf09-7b8a-6242-874f-642f00dddaae"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107826488308*^9, 
  3.9551078271087666`*^9}},ExpressionUUID->"78f2eefc-556a-5346-96db-\
fd9ab685a082"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]]}], 
   SqrtBox["c"]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"13", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]]}], 
   RowBox[{"35", " ", 
    SqrtBox["c"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]]}], 
   RowBox[{"5", " ", 
    SqrtBox["c"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["25", "2"]}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"38", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", "l"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"48", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", "l"}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "l"}], "]"}]}], 
    RowBox[{"3", "  ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], 
   FractionBox[
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]], 
    SqrtBox["c"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["25", "2"]}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"9", "+", "l"}], "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], 
   FractionBox[
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]], 
    SqrtBox["c"]]}]}]}], "Input",
 CellChangeTimes->{{3.9516459667022915`*^9, 3.951646012633396*^9}, {
  3.9522460144404697`*^9, 3.952246067174679*^9}, {3.952246124458313*^9, 
  3.9522461430209084`*^9}, {3.9522462848908997`*^9, 3.9522462874136505`*^9}, {
  3.956468629770588*^9, 3.956468636845108*^9}, {3.956472935362547*^9, 
  3.9564729464035416`*^9}, {3.956551299015461*^9, 3.9565513154607944`*^9}, {
  3.957590345306185*^9, 3.957590380845703*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"8dd23806-dc9f-544e-ba52-21626f288be7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "3324", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"d39313ee-656b-ba45-b172-8fa2636d110a"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107726833065*^9, 3.9551077293538*^9}, {3.9551078228126163`*^9, 
  3.955107823561075*^9}},ExpressionUUID->"f3bfb7b9-02a1-844c-8c44-\
d24c5c0600c3"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]]}], 
   SqrtBox["c"]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"11", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]]}], 
   RowBox[{"15", " ", 
    SqrtBox["c"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["29", "2"]}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"48", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"10", "+", "l"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["15", "2"], "+", "l"}], "]"}]}]], 
   FractionBox[
    SubscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}]], 
    SqrtBox["c"]]}]}]}], "Input",
 CellChangeTimes->{{3.9516470939219856`*^9, 3.9516471495578594`*^9}, {
   3.9518913846623287`*^9, 3.951891388568035*^9}, {3.952409383477148*^9, 
   3.952409416147543*^9}, 3.9524279131929474`*^9, {3.952428316538809*^9, 
   3.9524283180121307`*^9}, {3.9564686438076324`*^9, 3.9564686544831467`*^9}, 
   3.9564694559912357`*^9, {3.956472948292244*^9, 3.9564729532963715`*^9}, {
   3.9565555181879826`*^9, 3.9565555186656075`*^9}, {3.957590641412403*^9, 
   3.9575906584258213`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"d65cfb8e-0684-724e-9e4b-6d90ecb83223"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2444", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"cc5144f4-2baa-444c-8fa6-e296528e5c5f"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107719087391*^9, 3.955107720195215*^9}, {3.9551078196620903`*^9, 
  3.955107820410698*^9}},ExpressionUUID->"bb9eabc4-a15c-364c-85e0-\
63d67df5318f"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}]]}], 
   RowBox[{
    SqrtBox["c"], " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", 
    SubscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}]]}], 
   RowBox[{"15", " ", 
    SqrtBox["c"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["25", "2"]}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"47", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"10", "+", "l"}], "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["15", "2"], "+", "l"}], "]"}]}]], 
   FractionBox[
    SubscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}]], 
    SqrtBox["c"]]}]}]}], "Input",
 CellChangeTimes->{{3.950877404944853*^9, 3.9508774093017464`*^9}, {
  3.9508777160149097`*^9, 3.95087771757971*^9}, {3.950883172963707*^9, 
  3.950883173158186*^9}, {3.9514839544359283`*^9, 3.9514840096152534`*^9}, {
  3.9514855384964447`*^9, 3.9514855449866257`*^9}, {3.9524074876344376`*^9, 
  3.9524074995059547`*^9}, {3.9524278283829308`*^9, 3.9524278386351624`*^9}, {
  3.952427882647608*^9, 3.952427890637377*^9}, {3.9524282574286766`*^9, 
  3.952428257957241*^9}, {3.952503051962244*^9, 3.9525031002913227`*^9}, {
  3.956470097380949*^9, 3.956470104947296*^9}, {3.956470153042879*^9, 
  3.9564701564197025`*^9}, {3.9564729200094433`*^9, 3.9564729284991684`*^9}, {
  3.95655556032662*^9, 3.956555560768963*^9}, {3.957590710433241*^9, 
  3.957590720438711*^9}, {3.9575907593717785`*^9, 3.9575907714826984`*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"6521514d-bc07-1749-b383-0e93d600b4e8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "3333", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"71ff05f5-8d69-ff4f-8d10-8d87df44b9c4"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107708403801*^9, 3.955107710869425*^9}, {3.9551078150317345`*^9, 
  3.9551078156243896`*^9}},ExpressionUUID->"38c7275b-dbe0-cb41-b814-\
9412ed697951"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["9", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["768", 
    RowBox[{"5", " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SubsuperscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "l"]}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "l"]}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "90"], " ", 
    SubsuperscriptBox["C", 
     RowBox[{"3", ",", "3", ",", "4"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", "140"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9710", "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"2189", "+", 
           RowBox[{"70", " ", "c"}]}], ")"}]}]}], 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}]}]], "-", 
      RowBox[{"42", " ", 
       SubscriptBox["\[Lambda]\[Lambda]", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
         SubscriptBox[
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "0"]}]]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}]}]], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "7"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1433232", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"84152", "+", 
             RowBox[{"11", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"151", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", "l"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["15", "2"], "+", "l"}], "]"}]}]], "\[IndentingNewLine]",
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"675", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["15", "2"], "+", "l"}], "]"}]}]], 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "19"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"111326400", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6964704", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"175124", "+", 
                 RowBox[{"11", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"196", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"8", "+", "l"}], "]"}]}], ")"}], "c"}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", "l"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "l"}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"13", "+", "l"}], "]"}]}], 
         RowBox[{"135", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "l"}], "]"}]}]], ")"}], 
       SuperscriptBox["c", "2"]}]}], "\[IndentingNewLine]", ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "7"}], "-", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "l"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], 
    SuperscriptBox[
     SubscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}]], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], "+", 
      FractionBox["4", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], 
       RowBox[{"l", "+", "2"}]]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.9398858078913136`*^9, 3.9398858119771614`*^9}, 
   3.941273306036028*^9, {3.9479457560715084`*^9, 3.9479457565363216`*^9}, {
   3.9513165941872807`*^9, 3.951316655187763*^9}, 3.9518910146073627`*^9, 
   3.9518910595796967`*^9, {3.951891198823862*^9, 3.951891203799116*^9}, {
   3.956470929877514*^9, 3.956470931392025*^9}, {3.956471600468319*^9, 
   3.9564716104300957`*^9}, {3.9564716773323536`*^9, 
   3.9564717314560337`*^9}, {3.9564729030570183`*^9, 3.956472909826435*^9}, {
   3.956549785381941*^9, 3.956549790279461*^9}, {3.957590829451479*^9, 
   3.9575908448865128`*^9}, {3.957590893912184*^9, 3.9575909407819576`*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"730e205e-5801-1a4c-9f14-0fb8513f1cf1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "3344", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"1629de87-62cf-a147-8922-42f668b247f5"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107708403801*^9, 3.955107710869425*^9}, {3.9551078150317345`*^9, 
  3.9551078156243896`*^9}, {3.955194680222725*^9, 
  3.9551946807704334`*^9}},ExpressionUUID->"528eacb0-5e6b-214f-8b16-\
9d612247dc12"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["12", 
   RowBox[{"c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "c"}], ")"}], " ", 
     SubsuperscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c"}], ")"}]}]], "-", 
   FractionBox["48", 
    RowBox[{"5", " ", "c"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   RowBox[{
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "l"]}]], 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "l"]}]]}], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "l"]}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"5", " ", "c"}]}], ")"}], " ", 
     SubsuperscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
    RowBox[{"30", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c"}], ")"}]}]], "-", 
   FractionBox["23", 
    RowBox[{"35", " ", "c"}]], "-", 
   RowBox[{
    FractionBox["3", "10"], " ", 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], 
       "0"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2362", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"94", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"8", "+", "l"}], "]"}]}], 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{
            RowBox[{"-", "8"}], "-", "l"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2308", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"94", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "l"}], "]"}]}], 
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "l"}], "]"}]}]], "c"}]}], ")"}], 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["C", 
        RowBox[{"3", ",", "3", ",", "4"}]], "2"], 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}]]}], "\[IndentingNewLine]", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "6"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"268", "+", 
         RowBox[{"5", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", "l"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", "l"}], "]"}]}]], 
     FractionBox["1", "c"]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], "+", 
       FractionBox["4", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"2", ",", "0"}], "]"}], 
        RowBox[{"l", "+", "2"}]]}]]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.941625613263958*^9, 3.941625625769371*^9}, {
  3.947944760922056*^9, 3.947944779038513*^9}, {3.9479461737713566`*^9, 
  3.9479461742816696`*^9}, {3.947946297881956*^9, 3.9479463055135174`*^9}, {
  3.9522438941289406`*^9, 3.9522438943913536`*^9}, {3.9522439975456524`*^9, 
  3.95224407854854*^9}, {3.952244115861204*^9, 3.9522441297303886`*^9}, {
  3.952246297973463*^9, 3.9522462987550926`*^9}, {3.9524269970618477`*^9, 
  3.95242700149856*^9}, {3.9524270344538174`*^9, 3.952427050394947*^9}, {
  3.9524280443782196`*^9, 3.9524280460602665`*^9}, {3.956472613970253*^9, 
  3.9564726492172794`*^9}, {3.9564727431485977`*^9, 3.956472814842064*^9}, {
  3.956472867800255*^9, 3.9564728797946377`*^9}, {3.9565499505674686`*^9, 
  3.9565499509654274`*^9}, {3.9565540207511425`*^9, 3.9565540236175117`*^9}, {
  3.9565550195193768`*^9, 3.9565550199323063`*^9}, {3.9575910800426064`*^9, 
  3.9575911369263554`*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"1857f005-6a2a-dd42-8499-d9eb9dbabea0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "4334", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"e31d2de0-c047-ca41-85a2-52164eccdc18"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107699930462*^9, 3.955107699967903*^9}, {3.955107812220598*^9, 
  3.955107812744404*^9}},ExpressionUUID->"ae2d8eee-c16e-9241-b715-\
b2fe262418e6"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SubsuperscriptBox["C", 
    RowBox[{"3", ",", "3", ",", "4"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"71", "+", 
       RowBox[{"25", " ", "c"}]}], ")"}], " ", 
     SubsuperscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
    RowBox[{"70", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c"}], ")"}]}]], "-", 
   FractionBox["6", "c"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   SubsuperscriptBox["C", 
    RowBox[{"3", ",", "3", ",", "4"}], "2"], 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "c"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "l"], ",", "even"}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "l"], ",", 
     "even"}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "l"], ",", "odd"}]], "2"], 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "l"], ",", 
      "odd"}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"7", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1121", "+", 
        RowBox[{"457", " ", "c"}]}], ")"}], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"2", "+", "c"}]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       FractionBox["276", "c"], "-", 
       RowBox[{"99", " ", 
        SubscriptBox["\[Lambda]\[Lambda]", 
         RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
          SubscriptBox[
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "0"], ",", "even"}]]}]}], 
      ")"}]}]}], "6930"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "2"}], "]"}]}]], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"13", " ", "c"}]}], ")"}], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"455", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"52", "+", 
       RowBox[{"4", " ", "c"}], "+", 
       RowBox[{"7", " ", "c", " ", 
        SubscriptBox["\[Lambda]\[Lambda]", 
         RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
          SubscriptBox[
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "1"], ",", "odd"}]]}]}], ")"}]}], 
    
    RowBox[{"70", " ", "c"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", "l"}], "]"}]}], 
     RowBox[{"23625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"75", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["17", "2"], "+", "l"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "9"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"212760", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11250", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"187", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", "l"}], "]"}]}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"c", " ", 
       SuperscriptBox[
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]], "2"]}], 
      RowBox[{"2", "+", "c"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "19"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"342288", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14556", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"17", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"208", "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"8", "+", "l"}], "]"}]}], 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
       RowBox[{
        FractionBox["1", "c"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{
            RowBox[{"-", "9"}], "-", "l"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"387432", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15834", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"217", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "l"}], "]"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "10"]}], "+", 
       FractionBox["6", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"3", ",", "0"}], "]"}], 
        RowBox[{"l", "+", "2"}]], ",", "even"}]]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"15", "+", "l"}], "]"}]}], 
      RowBox[{"23625", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
     RowBox[{
      FractionBox["1", "c"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "9"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"81", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", "l"}], "]"}]}], 
       RowBox[{"75", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["17", "2"], "+", "l"}], "]"}]}]]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"c", " ", 
        SuperscriptBox[
         SubscriptBox["C", 
          RowBox[{"3", ",", "3", ",", "4"}]], "2"]}], 
       RowBox[{"2", "+", "c"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "19"}], "-", 
            RowBox[{"2", " ", "l"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", "l"}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"11", "+", "l"}], "]"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "l"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", "c"], 
         FractionBox[
          RowBox[{
           SuperscriptBox["4", 
            RowBox[{
             RowBox[{"-", "9"}], "-", "l"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"33", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}], " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"8", "+", "l"}], "]"}]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["17", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "10"]}], "+", 
        FractionBox["6", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
      SubscriptBox["\[Lambda]\[Lambda]", 
       RowBox[{"4", ",", "3", ",", "3", ",", "4", ",", 
        SubscriptBox[
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"3", ",", "0"}], "]"}], 
         RowBox[{"l", "+", "2"}]], ",", "odd"}]]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.951569610601446*^9, 3.9515697284450874`*^9}, 
   3.951637744704918*^9, {3.9516401356916733`*^9, 3.951640139086731*^9}, {
   3.9564750222272167`*^9, 3.956475070089115*^9}, {3.9564751311533833`*^9, 
   3.9564751739545383`*^9}, {3.9565499367012596`*^9, 
   3.9565499411516094`*^9}, {3.957591270774561*^9, 3.957591286060669*^9}, {
   3.957591316816105*^9, 3.957591346901787*^9}, {3.957591377763525*^9, 
   3.9575914508589096`*^9}, {3.9575914900504684`*^9, 
   3.9575914915210323`*^9}, {3.9575915368948*^9, 3.9575916304246693`*^9}, {
   3.95759205938311*^9, 3.9575920774348373`*^9}, {3.958205043569084*^9, 
   3.95820504624576*^9}},ExpressionUUID->"b162664b-6050-d841-8f18-\
96230928993c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "3434", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"5122e9af-b30d-bb44-a729-2f83aceb52aa"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107690643156*^9, 3.9551076920490055`*^9}, {3.9551078091315556`*^9, 
  3.955107809731245*^9}},ExpressionUUID->"829cba97-a514-0a49-a435-\
c9924cdd7821"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SubsuperscriptBox["C", 
    RowBox[{"3", ",", "3", ",", "4"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"71", "+", 
       RowBox[{"25", " ", "c"}]}], ")"}], " ", 
     SubsuperscriptBox["C", 
      RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
    RowBox[{"70", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c"}], ")"}]}]], "-", 
   FractionBox["6", "c"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]], ":=", 
  FractionBox[
   SubsuperscriptBox["C", 
    RowBox[{"3", ",", "3", ",", "4"}], "2"], 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "c"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "l"], ",", "even"}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "l"], ",", 
     "even"}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "l"], ",", "odd"}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "l"], ",", 
     "odd"}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"7", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1121", "+", 
        RowBox[{"457", " ", "c"}]}], ")"}], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"2", "+", "c"}]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       FractionBox["276", "c"], "-", 
       RowBox[{"99", " ", 
        SubscriptBox["\[Lambda]\[Lambda]", 
         RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
          SubscriptBox[
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "0"]}]]}]}], ")"}]}]}], 
   "6930"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"5", ",", "2"}], "]"}]}]], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"13", " ", "c"}]}], ")"}], " ", 
      SubsuperscriptBox["C", 
       RowBox[{"3", ",", "3", ",", "4"}], "2"]}], 
     RowBox[{"455", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "c"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"52", "+", 
       RowBox[{"4", " ", "c"}], "+", 
       RowBox[{"7", " ", "c", " ", 
        SubscriptBox["\[Lambda]\[Lambda]", 
         RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
          SubscriptBox[
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "1"]}]]}]}], ")"}]}], 
    RowBox[{"70", " ", "c"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", "l"}], "]"}]}], 
     RowBox[{"23625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"75", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["17", "2"], "+", "l"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "9"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"212760", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11250", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"187", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", "l"}], "]"}]}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"c", " ", 
       SuperscriptBox[
        SubscriptBox["C", 
         RowBox[{"3", ",", "3", ",", "4"}]], "2"]}], 
      RowBox[{"2", "+", "c"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "19"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"342288", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14556", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"17", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"208", "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"8", "+", "l"}], "]"}]}], 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
       RowBox[{
        FractionBox["1", "c"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{
            RowBox[{"-", "9"}], "-", "l"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"387432", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15834", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"217", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "l"}], "]"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "10"]}], "+", 
       FractionBox["6", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"3", ",", "0"}], "]"}], 
        RowBox[{"l", "+", "2"}]], ",", "even"}]]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"15", "+", "l"}], "]"}]}], 
    RowBox[{"23625", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "9"}], "-", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"81", "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", "l"}], "]"}]}], 
     RowBox[{"75", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "l"}], "]"}]}]]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      SuperscriptBox[
       SubscriptBox["C", 
        RowBox[{"3", ",", "3", ",", "4"}]], "2"]}], 
     RowBox[{"2", "+", "c"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "l"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"11", "+", "l"}], "]"}]}], 
       RowBox[{"45", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
      RowBox[{
       FractionBox["1", "c"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["4", 
          RowBox[{
           RowBox[{"-", "9"}], "-", "l"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"33", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"8", "+", "l"}], "]"}]}], 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["17", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "10"]}], "+", 
      FractionBox["6", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"3", ",", "4", ",", "3", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"3", ",", "0"}], "]"}], 
       RowBox[{"l", "+", "2"}]], ",", "odd"}]]}]}]}]}], "Input",
 CellChangeTimes->{
  3.9516398692859*^9, {3.951640018791542*^9, 3.9516400682010746`*^9}, {
   3.951640167164795*^9, 3.9516401674605217`*^9}, {3.9516401995020256`*^9, 
   3.9516402144773216`*^9}, {3.9522447684115868`*^9, 
   3.9522447918335495`*^9}, {3.9522449216655865`*^9, 
   3.9522449550009785`*^9}, {3.9522459251515083`*^9, 
   3.9522459354102097`*^9}, {3.95224597109482*^9, 3.95224597545158*^9}, {
   3.9522461618406067`*^9, 3.952246190851694*^9}, {3.9522462248466244`*^9, 
   3.952246230916544*^9}, {3.952246315453924*^9, 3.9522463186136856`*^9}, {
   3.952410069141445*^9, 3.952410081951063*^9}, {3.956475073542242*^9, 
   3.9564750804873676`*^9}, {3.956475187309683*^9, 3.9564751994597225`*^9}, {
   3.9564752301523495`*^9, 3.9564752646946583`*^9}, {3.9564753763768806`*^9, 
   3.9564754483602085`*^9}, {3.9565499151309605`*^9, 
   3.9565499202661705`*^9}, {3.9565522016937256`*^9, 3.956552246737503*^9}, {
   3.9575918780058346`*^9, 3.9575920416425724`*^9}, {3.95820502788538*^9, 
   3.9582050320609074`*^9}},ExpressionUUID->"ce31c58a-4da5-7448-829c-\
34c7706c23aa"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "4444", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"e7bfce3d-03ca-d44d-a49c-4908178fc9a5"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107676796562*^9, 3.955107679854553*^9}, {3.9551078055021*^9, 
  3.9551078063689003`*^9}},ExpressionUUID->"9271351b-0310-394d-86d1-\
f69479e1401a"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox["16", "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["2352", 
    RowBox[{"5", " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SubsuperscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "2", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "l"]}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "l"]}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"6", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["12", 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "+", 
   FractionBox["10712", 
    RowBox[{"35", " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", "9"], 
    SubsuperscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "-", 
   RowBox[{
    FractionBox["3", "10"], " ", 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], 
       "0"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"8", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["1", "35"], "+", 
   FractionBox["1948", 
    RowBox[{"363", " ", "c"}]], "-", 
   FractionBox["124236", 
    RowBox[{"7865", " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["493", "20020"], 
    SubsuperscriptBox["C", 
     RowBox[{"4", ",", "4", ",", "4"}], "2"]}], "-", 
   RowBox[{
    FractionBox["1", "21"], " ", 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "2"]}]]}], "-", 
   RowBox[{
    FractionBox["9", "35"], " ", 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"4", ",", "0"}], "]"}], 
       "0"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"0", "\[IndentingNewLine]", "+", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1125", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "19"}], "-", 
            RowBox[{"2", " ", "l"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"37577390400", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2218343760", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"53689716", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"666288", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"385", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", "l"}], "]"}]}]}], ")"}], "\[IndentingNewLine]", 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"496125", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", "l"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"67703731200", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3416555520", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"67066656", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"674048", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"350", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"11", "+", "l"}], "]"}]}], ")"}], "c"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "27"}], "-", 
            RowBox[{"2", " ", "l"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "l"}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"17", "+", "l"}], "]"}]}], 
         RowBox[{"99225", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
        SuperscriptBox["c", "2"]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6120", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"156", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"10", "+", "l"}], "]"}]}], 
      RowBox[{"45", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
     SuperscriptBox[
      SubscriptBox["C", 
       RowBox[{"4", ",", "4", ",", "4"}]], "2"]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "l"}], ")"}]}], 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}]}]]}], ")"}], 
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"2", ",", "0"}], "]"}], 
        RowBox[{"l", "+", "4"}]]}]]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "10"]}], "+", 
       FractionBox["6", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"]}]]}], ")"}], 
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"4", ",", "0"}], "]"}], 
        RowBox[{"l", "+", "2"}]]}]]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.9416255440350513`*^9, 3.9416255679012413`*^9}, {
   3.947944754379326*^9, 3.947944784536646*^9}, 3.947946591112034*^9, {
   3.952410194370672*^9, 3.9524101950094185`*^9}, {3.952410253047884*^9, 
   3.9524102829252033`*^9}, {3.9524306371382637`*^9, 3.9524306405356884`*^9}, 
   3.952510213724045*^9, {3.952510909652323*^9, 3.952510946083647*^9}, {
   3.9525109808243484`*^9, 3.952510988845358*^9}, {3.952511299220352*^9, 
   3.952511302540798*^9}, {3.9525115418792114`*^9, 3.952511547969322*^9}, {
   3.9525115906842804`*^9, 3.9525116014811573`*^9}, {3.952511713536991*^9, 
   3.952511715679556*^9}, {3.9525123196839943`*^9, 3.9525123247533817`*^9}, {
   3.9564776363390408`*^9, 3.9564776534638157`*^9}, {3.9564777682734356`*^9, 
   3.956477774414339*^9}, 3.9564778251639175`*^9, {3.9564778705642643`*^9, 
   3.9564779472116833`*^9}, 3.956478001359705*^9, {3.956549877263876*^9, 
   3.956549895299698*^9}, {3.956549973521572*^9, 3.956549977883068*^9}, {
   3.9575922194738636`*^9, 3.957592251638687*^9}, {3.9575923558706665`*^9, 
   3.957592411585558*^9}, {3.9578501509443073`*^9, 3.957850151440466*^9}, {
   3.9578583000439625`*^9, 3.957858300571186*^9}, 3.957958985892519*^9, {
   3.9579592691336517`*^9, 3.957959269529545*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"ce0efcab-af69-a846-9b78-71dc9dbeed5f"],

Cell[TextData[{
 "Below we list the contributions to ",
 Cell[BoxData[
  StyleBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]", 
     RowBox[{"44", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "l"]}]], "2"],
   FontWeight->"Bold"]],
  CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
    3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
    3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
    3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
    3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
    3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
    3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
    3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
    3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}},
  ExpressionUUID->"095c0b29-5cbb-dc45-8685-272e43cc0058"],
 " from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SubscriptBox["S", "2"], 
     SubscriptBox["S", "4"], 
     SubscriptBox["S", "4"], 
     SubscriptBox["S", "4"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"f061a2b7-1f9a-d840-977d-9ad4c56bf534"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SubscriptBox["S", "3"], 
     SubscriptBox["S", "3"], 
     SubscriptBox["S", "4"], 
     SubscriptBox["S", "4"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"09cbc7b0-630c-754b-a57d-c39b2e7d2cd4"],
 " "
}], "Text",
 CellChangeTimes->{{3.9579589936286507`*^9, 
  3.9579590744794025`*^9}},ExpressionUUID->"f7e84f3c-1ada-b042-8ea6-\
601c4a2e8a33"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]2444", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   FractionBox["1", "6"], 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["\[Lambda]\[Lambda]", 
      RowBox[{"2", ",", "4", ",", "4", ",", "4", ",", 
       SubscriptBox[
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"4", ",", "0"}], "]"}], "l"]}]], "2"], 
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "l"], ",", 
      "even"}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]3344", 
   RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"]}]], ":=", 
  FractionBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]\[Lambda]", 
     RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"4", ",", "0"}], "]"}], "l"]}]], "2"], 
   SubscriptBox["\[Lambda]\[Lambda]", 
    RowBox[{"3", ",", "3", ",", "4", ",", "4", ",", 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "l"]}]]]}]}], "Input",
 CellChangeTimes->{{3.957959103440508*^9, 3.9579591072978935`*^9}, 
   3.9579591425252743`*^9, {3.9579591939216022`*^9, 3.957959243557518*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"a4082e8b-c301-6a40-9493-8229f327be05"]
}, Closed]],

Cell["", "Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972731416187`*^9}, {
  3.958204953060026*^9, 
  3.958204981080038*^9}},ExpressionUUID->"3cc9da4f-4984-924a-9921-\
e26d0c732979"],

Cell["More general results in the Virasoro sector:", "Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972731416187`*^9}, {
  3.958204953060026*^9, 
  3.9582049722757263`*^9}},ExpressionUUID->"f507a434-c2d9-a442-8e86-\
d026289ff514"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{"22", "p", " ", "p"}], "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"b206fde3-df25-7a44-b078-b07159428736"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 
  3.9581972899877796`*^9}},ExpressionUUID->"4bf78fd5-0c03-1845-b7ec-\
92d0f629f8e3"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "p_", ",", "p_", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"2", " ", "p"}], "c"]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "p_", ",", "p_", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"4", ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", ",", "p"}]},
      "KroneckerDeltaSeq"], "+", 
     RowBox[{
      FractionBox["1", "c"], 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"10", " ", "p"}]}], ")"}]}], "10"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "2", ",", "p_", ",", "p_", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "l_"]}]], ":=", 
  RowBox[{
   RowBox[{
    TemplateBox[{
      RowBox[{"2", ",", "p"}]},
     "KroneckerDeltaSeq"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "6"}], "-", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "l"}], "]"}]}], 
     RowBox[{"9", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "l"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    FractionBox[
     RowBox[{"p", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "l"}], ")"}], " ", "p"}]}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "l"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"2", " ", "l"}], "+", "9"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "l"}], "]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.939545925751404*^9, 3.939545934025633*^9}, {
   3.9395496610856647`*^9, 3.9395496618260937`*^9}, {3.939807922158777*^9, 
   3.939807951028805*^9}, {3.939807997834608*^9, 3.9398079986214504`*^9}, {
   3.939995305499399*^9, 3.939995305700428*^9}, {3.9416265529182568`*^9, 
   3.941626553765255*^9}, {3.9479470311405334`*^9, 3.947947034027918*^9}, {
   3.9509539668019505`*^9, 3.950953970845171*^9}, {3.9509541800994434`*^9, 
   3.9509541855897617`*^9}, {3.9513166715320873`*^9, 3.951316672109932*^9}, {
   3.951316764170231*^9, 3.9513167838053837`*^9}, {3.9522452645009747`*^9, 
   3.952245275947565*^9}, {3.952492161121908*^9, 3.952492161804064*^9}, {
   3.952495834064987*^9, 3.952495835172182*^9}, {3.956404343070612*^9, 
   3.9564043828714066`*^9}, {3.9564730368507156`*^9, 
   3.9564730414093685`*^9}, {3.9575895367701817`*^9, 3.957589556215927*^9}, {
   3.958197409880226*^9, 3.9581974539293156`*^9}, 
   3.9581978408642635`*^9},ExpressionUUID->"3be1b363-d062-714c-bb56-\
40a223801eaa"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{"2", "p", " ", "2", "p"}], "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"97658fac-9c22-c24c-8954-b341caa163bf"]], \
"Subsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 
  3.9581972861953144`*^9}},ExpressionUUID->"fbd89d63-7d21-0c4c-b374-\
05c538f83dfb"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "p_", ",", "2", ",", "p_", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"p_", ",", "0"}], "]"}]}]], ":=", 
  FractionBox[
   RowBox[{"2", "p"}], 
   RowBox[{"c", " "}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "p_", ",", "2", ",", "p_", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{
      RowBox[{"P", "+", "2"}], ",", "0"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"p", "+", "2"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     TemplateBox[{
       RowBox[{"2", ",", "p"}]},
      "KroneckerDeltaSeq"], "+", "1", "+", 
     RowBox[{
      FractionBox["1", "c"], 
      FractionBox[
       RowBox[{"2", "p", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "p"}], "-", "5"}], ")"}]}], 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "p_", ",", "2", ",", "p_", ",", 
    RowBox[{"\[ScriptCapitalD]", "[", 
     RowBox[{"p_", ",", "2"}], "]"}]}]], ":=", 
  RowBox[{
   FractionBox["2", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"p", "+", "2"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"p", "+", "1", "+", 
     RowBox[{
      FractionBox["1", "c"], 
      RowBox[{"(", 
       RowBox[{"p", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "p"}], "-", "1"}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ3cC9I0Ms6q3jn4sHMkH0kb2LrCWAdEz+LjC9RcQ1
bBqQ/vH6QSSIltm6Kx5Ev3l0GUyL/Na/+hFIv8g0A9MxSbLhfHFA9TUWYNqh
/kmTTBbQnCcOzSB6ysqbe2/kv3Vcwh29D0zrNd8A0SH3jW6C6DtsH693Frx1
nNDCfANEdxS1PgbRW47+fAqi/7ALOPkXvXUsCapzBtFrnilfOA6kn+yyBNMJ
Ik6zTwLplqZUMF3i9IjPrgpo3qPbwiBawHL2zHgg3SOpOwtEhyyVONJQ89bx
wYu2YyB6inBE98rat44L3vr2gOgGEa2dIFpn5eXdINqD784BEB1xdfUhEK3w
ef8xEP1Hu+QsiDbxn3sZRL8I17gKok/wTWphrHvryKGyBEw3vF3EyQSkUybv
AtMAG4HL1A==
  "],
 CellLabel->
  "In[147]:=",ExpressionUUID->"1538e8aa-29d0-3341-9442-e0fee110adf1"],

Cell[TextData[{
 "Below we list the semi-short data ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", 
    RowBox[{
     SubscriptBox["k", "1"], 
     SubscriptBox["k", "2"], 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"p", ",", "0"}], "]"}], "l"]}]], 
   SubscriptBox["\[Lambda]", 
    RowBox[{
     SubscriptBox["k", "3"], 
     SubscriptBox["k", "4"], 
     SubscriptBox[
      RowBox[{"\[ScriptCapitalB]", "[", 
       RowBox[{"p", ",", "0"}], "]"}], "l"]}]]}]],
  CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
    3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
    3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
    3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
    3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
    3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
    3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
    3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
    3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}},
  FontWeight->"Bold",ExpressionUUID->"f3222072-df67-b440-a4d3-13009fe0b4cb"],
 " appearing in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SubscriptBox["S", "2"], 
     SubscriptBox["S", "p"], 
     SubscriptBox["S", "2"], 
     SubscriptBox["S", "p"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"0f214bc6-6eb6-c143-ad1b-508b94ea2d0d"],
 ". We note that the ",
 Cell[BoxData[
  FormBox["c", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e195d5ef-a6f9-8748-bd04-75adeece4673"],
 "-independent (i.e. GFF) piece obeys \n\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Lambda]", 
      RowBox[{"(", "GFF", ")"}]], 
     RowBox[{
      SubscriptBox["k", "1"], 
      SubscriptBox["k", "2"], 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"p", ",", "0"}], "]"}], "l"]}]], 
    SubscriptBox[
     SuperscriptBox["\[Lambda]", 
      RowBox[{"(", "GFF", ")"}]], 
     RowBox[{
      SubscriptBox["k", "3"], 
      SubscriptBox["k", "4"], 
      SubscriptBox[
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"p", ",", "0"}], "]"}], "l"]}]]}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "l", "+", 
       RowBox[{"2", " ", "p"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "l", "+", 
       RowBox[{"2", " ", "p"}]}], "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "p"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l", "+", "p"}], ")"}]}], ")"}], "!"}]}]]}]],
  CellChangeTimes->{{3.9508830525308704`*^9, 3.9508830851471977`*^9}, {
    3.951314075760412*^9, 3.9513141212278595`*^9}, {3.9513143963314342`*^9, 
    3.951314396814665*^9}, {3.9514830392870426`*^9, 3.9514830780197353`*^9}, {
    3.952428284042036*^9, 3.952428307515127*^9}, 3.9525044522321873`*^9, {
    3.956405935372999*^9, 3.956405939094204*^9}, {3.9564059786477165`*^9, 
    3.956405985971113*^9}, {3.956466619100355*^9, 3.9564666284557056`*^9}, {
    3.956466789625601*^9, 3.9564667908715305`*^9}, {3.956472985272297*^9, 
    3.9564730210998287`*^9}, {3.9565504758939323`*^9, 
    3.9565504883059673`*^9}, {3.957590170827692*^9, 3.957590201160454*^9}},
  FontWeight->"Bold",ExpressionUUID->"3acfccd6-e23c-ab45-9e6d-0947f0a11b72"],
 " "
}], "Text",
 CellChangeTimes->{{3.9581980379683933`*^9, 3.958198141540367*^9}, {
  3.9581982151225014`*^9, 3.9581982151225014`*^9}, {3.9581983352389717`*^9, 
  3.9581983352389717`*^9}},ExpressionUUID->"6b0f4d9b-b2c8-8541-b9d3-\
0a15d8070d2d"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2323", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"9cb039b9-a9c9-0642-8b09-a400f504877d"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 
  3.958197577316656*^9}},ExpressionUUID->"44d7915c-c761-db4d-b42c-\
2fbde8369379"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "8"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", "l"}], "]"}]}], 
    RowBox[{"135", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", "l"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"118", "+", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", "l"}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"8", "+", "l"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["13", "2"], "+", "l"}], "]"}]}]]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "8"}], "-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "l"}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "+", "l"}], "]"}]}], 
    RowBox[{"135", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "l"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "c"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "l"}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "l"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "l"}], "]"}]}]]}]}]}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"52256bb4-7f43-c845-bd2e-931d3f22cf05"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2424", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"24374929-7ca2-ca49-9f17-38823b2bea7b"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976822252846`*^9, 
  3.958197696502697*^9}},ExpressionUUID->"8e305c3f-15e5-6242-9408-\
14a975e63216"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", "l"}], "]"}]}], 
     RowBox[{"945", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "11"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"99", "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"2", " ", "l"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"69", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", "+", "l"}], "]"}]}], 
        RowBox[{"15", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["15", "2"], "+", "l"}], "]"}]}]]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"4", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", "l"}], "]"}]}], 
     RowBox[{"945", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "15"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"69", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", "l"}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "l"}], "]"}]}], 
      RowBox[{"15", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}]}], "Input",\

 CellLabel->"In[25]:=",ExpressionUUID->"7445cd2a-7952-904a-8f1e-e2bdf0fa868e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2525", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"777cd10f-f262-0748-9902-b1adf5d12247"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976834531*^9, 
  3.958197693606554*^9}},ExpressionUUID->"9d4fa6b2-4127-7448-8e04-\
02692fcf2a8a"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "5", ",", "2", ",", "5", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", "l"}], "]"}]}], 
     RowBox[{"42525", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"315", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["17", "2"], "+", "l"}], "]"}]}]], 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "9"}], "-", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"18380880", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1109076", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"25436", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"261", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "l"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "5", ",", "2", ",", "5", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"5", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", "l"}], "]"}]}], 
     RowBox[{"42525", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{
         RowBox[{"-", "9"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6698", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"159", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "l"}], "]"}]}], 
      RowBox[{"315", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["17", "2"], "+", "l"}], "]"}]}]]}]}], ")"}]}]}], "Input",\

 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.9582040469588795`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5d82c5b0-58db-ee44-a4f6-a56162ad00e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2626", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"67c2f71a-a276-164a-a515-feeaca87166d"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976848739777`*^9, 
  3.958197694950882*^9}},ExpressionUUID->"f600f270-b6d3-8640-934d-\
dc0f1ffc8189"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "6", ",", "2", ",", "6", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", "l"}], "]"}]}], 
     RowBox[{"1403325", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2835", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "23"}], "-", 
          RowBox[{"2", " ", "l"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3241244160", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"202387536", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5091084", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"64048", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"401", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "l"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "6", ",", "2", ",", "6", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"6", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", "l"}], "]"}]}], 
     RowBox[{"1403325", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2835", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["19", "2"], "+", "l"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "23"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"919512", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"27294", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"283", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "l"}], "]"}]}]}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.958204100230955*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ba939e16-d9d5-2943-aaa2-a8444f27b484"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2727", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"35e42adf-398c-5046-8465-aecd9c361166"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.958197686030695*^9, 
  3.958197687208311*^9}},ExpressionUUID->"ed2d9f0b-6c94-cd46-b887-\
a6e6b4bfc56e"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "7", ",", "2", ",", "7", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"7", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "31"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", "l"}], "]"}]}], 
     RowBox[{"127702575", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["21", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"155925", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["21", "2"], "+", "l"}], "]"}]}]], 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "l"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"763049548800", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"48091816800", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1266448584", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"17740988", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"139098", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"579", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "l"}], "]"}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "7", ",", "2", ",", "7", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"7", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "31"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", "l"}], "]"}]}], 
     RowBox[{"127702575", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["21", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"155925", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["21", "2"], "+", "l"}], "]"}]}]], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "l"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"18", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"171475920", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5748756", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"75148", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"445", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"21", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "l"}], "]"}]}]}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.9582041571239605`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0c6b201b-8368-1d4a-875f-bf0faac140f2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2828", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"fe322895-907d-4744-b2bb-be953b1e6979"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976834531*^9, 
  3.958197693606554*^9}, {3.9581985086600857`*^9, 
  3.95819851843812*^9}},ExpressionUUID->"d2a7c768-5746-e247-84d4-\
6e11b1d91af3"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "8", ",", "2", ",", "8", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "37"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"21", "+", "l"}], "]"}]}], 
     RowBox[{"1915538625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["23", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6081075", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["23", "2"], "+", "l"}], "]"}]}]], 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", "l"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"230468266828800", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14462322336000", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"23", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"388909223136", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5786531448", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"51385676", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"272462", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"799", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "l"}], "]"}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "8", ",", "2", ",", "8", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"8", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "37"}], "-", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"21", "+", "l"}], "]"}]}], 
     RowBox[{"1915538625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["23", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox["1", 
      RowBox[{"6081075", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["23", "2"], "+", "l"}], "]"}]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"20", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"41851345536", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1506445248", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"23", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"22424276", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"169712", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"649", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "l"}], "]"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.958204210316942*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c6996306-363c-9740-958c-22211eb3924e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", "2929", "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"5ec3dccb-0b95-4045-901b-bd579050f701"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976834531*^9, 
  3.958197693606554*^9}, {3.9581985107734947`*^9, 
  3.958198521430441*^9}},ExpressionUUID->"5f735bd8-26ec-194e-b831-\
ccbbd293f12a"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "9", ",", "2", ",", "9", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"9", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"20", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"23", "+", "l"}], "]"}]}], 
     RowBox[{"293077409625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["25", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"638512875", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["25", "2"], "+", "l"}], "]"}]}]], 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "33"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"18", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"86752425247488000", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5377510674224640", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"25", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"145535717058624", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2239572076560", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"21420425328", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"130450360", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"494172", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1065", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "l"}], "]"}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "9", ",", "2", ",", "9", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"9", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"20", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"23", "+", "l"}], "]"}]}], 
     RowBox[{"293077409625", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["25", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox["1", 
      RowBox[{"638512875", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["25", "2"], "+", "l"}], "]"}]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "33"}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"20", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"12966383888640", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"25", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"486866951424", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"7840821096", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"68352852", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"338338", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"899", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "l"}], "]"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.958204262988796*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8e5f97e5-2e42-1f43-a216-06a817667b28"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{"2", ",", "10", ",", "2", ",", "10"}], "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"538563b2-6b85-b14b-b28a-99a4389a19d2"]], \
"Subsubsection",
 CellChangeTimes->{{3.955100706027012*^9, 3.955100724360014*^9}, {
  3.9551008501895027`*^9, 3.9551008541132736`*^9}, {3.955105953141983*^9, 
  3.9551059531905403`*^9}, {3.9551069075649853`*^9, 3.9551069087907352`*^9}, {
  3.955107787483988*^9, 3.9551077916457577`*^9}, {3.9551078472028866`*^9, 
  3.9551078477314262`*^9}, {3.9581972622582493`*^9, 3.9581972861953144`*^9}, {
  3.958197575267208*^9, 3.958197577316656*^9}, {3.9581976834531*^9, 
  3.958197693606554*^9}, {3.958198512006735*^9, 
  3.958198514826679*^9}},ExpressionUUID->"921305ac-0ba9-9d4f-a7aa-\
0628ecb5a234"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "10", ",", "2", ",", "10", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "l_"], ",", "even"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"25", "+", "l"}], "]"}]}], 
     RowBox[{"27842353914375", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["27", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"10854718875", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["27", "2"], "+", "l"}], "]"}]}]], 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "39"}], "-", 
         RowBox[{"2", " ", "l"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"18", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"20", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"39790752581099520000", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2424945496100198400", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"27", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"65456273537544960", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1024952000671104", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10257805466192", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"68074536272", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"299678888", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"844144", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1381", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "l"}], "]"}]}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]\[Lambda]", 
   RowBox[{"2", ",", "10", ",", "2", ",", "10", ",", 
    SubscriptBox[
     RowBox[{"\[ScriptCapitalB]", "[", 
      RowBox[{"10", ",", "0"}], "]"}], "l_"], ",", "odd"}]], ":=", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", "l"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", "l"}], ")"}], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"25", "+", "l"}], "]"}]}], 
     RowBox[{"27842353914375", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["27", "2"], "+", "l"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", "c"], 
     FractionBox["1", 
      RowBox[{"10854718875", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["27", "2"], "+", "l"}], "]"}]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"18", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"20", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"24", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4974773710233600", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"191411591736960", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3237953299392", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"27", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"30837488440", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"177705716", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"618006", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1199", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "l"}], "]"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.958198379048403*^9, 3.9581983849195976`*^9}, {
  3.958204019273569*^9, 3.9582042829135723`*^9}, {3.9582047938040104`*^9, 
  3.9582048297013855`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"192915c3-36c9-4546-b39d-38ad34a946b8"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{960, 478},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>1. Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "ConfidentialReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"e9af742e-8117-4d1d-afce-5b8afde031b7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 711, 16, 147, "Title",ExpressionUUID->"df933e25-5187-4926-8cb5-9be0f3935720"],
Cell[1294, 40, 357, 10, 40, "Author",ExpressionUUID->"06ad1ae4-4ba2-499a-8dc6-7ae95d610311"],
Cell[1654, 52, 466, 11, 17, "Department",ExpressionUUID->"2e0cb23f-4998-41cd-a9dc-b7c9429b25ac"],
Cell[2123, 65, 309, 5, 42, "Date",ExpressionUUID->"9e4180eb-4836-433b-aa8d-bcd95f6ed147"],
Cell[CellGroupData[{
Cell[2457, 74, 830, 21, 68, "Section",ExpressionUUID->"10687eee-94e1-884d-bcc4-3e8d16235349"],
Cell[3290, 97, 1930, 50, 144, "Text",ExpressionUUID->"7794d5fa-f960-334e-af0c-95ca8fc87def"],
Cell[CellGroupData[{
Cell[5245, 151, 547, 12, 45, "Subsection",ExpressionUUID->"1c5f6e66-fe84-8149-9568-fad3687a9a5c"],
Cell[5795, 165, 1132, 34, 55, "Text",ExpressionUUID->"dcc854ed-d526-874c-a0c9-a32c1d03f562"],
Cell[6930, 201, 95624, 2691, 2676, "Input",ExpressionUUID->"2be5eb2a-680f-1a4a-9322-dda453526db1"]
}, Closed]],
Cell[CellGroupData[{
Cell[102591, 2897, 540, 11, 37, "Subsection",ExpressionUUID->"ac1a9a08-e1a6-5b4c-be75-820a0f94185b"],
Cell[103134, 2910, 1904, 54, 77, "Text",ExpressionUUID->"172071dc-c7b4-6e49-8f96-54e30c791f9c"],
Cell[105041, 2966, 52662, 1327, 1498, "Input",ExpressionUUID->"d2ba1404-5316-1a48-9300-77dccac5b51c"]
}, Closed]],
Cell[CellGroupData[{
Cell[157740, 4298, 546, 11, 37, "Subsection",ExpressionUUID->"04a7213f-0e31-bf49-b6da-9651196bd80d"],
Cell[158289, 4311, 989, 31, 33, "Text",ExpressionUUID->"f85b5a5e-39b9-5445-9342-420fbfd19230"],
Cell[159281, 4344, 3377, 91, 182, "Input",ExpressionUUID->"0a870025-c6ee-d24b-9155-001dd172f627"],
Cell[162661, 4437, 985, 31, 33, "Text",ExpressionUUID->"1a67cf92-532a-ee4b-9548-ae5488601237"],
Cell[163649, 4470, 2524, 71, 149, "Input",ExpressionUUID->"3a938975-7099-344a-bbbb-69e9aea7657d"],
Cell[166176, 4543, 982, 31, 33, "Text",ExpressionUUID->"1b5aa2ad-c2e5-1a48-8695-7fd1c3171d2c"],
Cell[167161, 4576, 3318, 89, 278, "Input",ExpressionUUID->"87f4dff4-2517-7345-a88a-f6444497769d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[170528, 4671, 601, 16, 52, "Section",ExpressionUUID->"93b8e921-018a-5241-89ee-9fd0bb35767f"],
Cell[171132, 4689, 1778, 47, 44, "Input",ExpressionUUID->"36b16c0a-0b16-3544-b9ea-a91cbc3f7f75"],
Cell[172913, 4738, 147, 3, 41, "Input",ExpressionUUID->"859e8313-d1ec-be48-9032-ccf1f1e6f024"],
Cell[173063, 4743, 3218, 91, 133, "Input",ExpressionUUID->"7784f974-9dc0-8c40-8f83-2675cf86db34"],
Cell[176284, 4836, 173, 3, 41, "Input",ExpressionUUID->"8f46cb4f-e18d-e940-b395-4389508cb633"],
Cell[176460, 4841, 2930, 87, 132, "Input",ExpressionUUID->"f53a6611-a3e9-9c42-be20-f74ae943576b"],
Cell[179393, 4930, 147, 3, 41, "Input",ExpressionUUID->"12404406-ea38-a64a-80c8-a2422dd15a9b"],
Cell[179543, 4935, 2454, 65, 101, "Input",ExpressionUUID->"5ba4ce13-da6c-304d-928c-fe2eeed5a01e"],
Cell[182000, 5002, 149, 3, 41, "Input",ExpressionUUID->"4acb42c8-3dbb-d14d-85e6-be1bfb9c7653"],
Cell[182152, 5007, 2444, 65, 101, "Input",ExpressionUUID->"28c1b664-1e89-1d43-a2de-e141fb977a5d"],
Cell[184599, 5074, 147, 3, 41, "Input",ExpressionUUID->"1cfe740f-1caa-2840-84ef-d01fce9ec6b3"],
Cell[184749, 5079, 4721, 132, 148, "Input",ExpressionUUID->"30808be5-d1f4-1440-ad46-e86ff5d2e5eb"],
Cell[189473, 5213, 149, 3, 41, "Input",ExpressionUUID->"9a8dbdd4-7705-9a4a-b861-9b34f14b8df2"],
Cell[189625, 5218, 6512, 202, 229, "Input",ExpressionUUID->"7665ae14-efcc-f94a-8f99-269ac72e6492"],
Cell[196140, 5422, 147, 3, 41, "Input",ExpressionUUID->"a156a598-d3aa-b14f-aafd-0a0dbae80b28"],
Cell[196290, 5427, 5857, 177, 201, "Input",ExpressionUUID->"7fe02b2b-f11d-f949-9b37-4586a3e437b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[202184, 5609, 1708, 37, 53, "Section",ExpressionUUID->"4841be48-f99f-4e6e-be3f-6c991b26b32e"],
Cell[203895, 5648, 3803, 97, 101, "Text",ExpressionUUID->"0ea52d1b-7e70-c94d-ab2f-90b560dd74d6"],
Cell[CellGroupData[{
Cell[207723, 5749, 576, 10, 45, "Subsection",ExpressionUUID->"707a9ef2-522b-0949-8ce9-8561519392c6"],
Cell[208302, 5761, 2628, 74, 189, "Input",ExpressionUUID->"137bc3f9-4e6e-8b43-bddc-6ea599cbe13f"]
}, Closed]],
Cell[CellGroupData[{
Cell[210967, 5840, 580, 10, 37, "Subsection",ExpressionUUID->"0d680b88-eb50-5c41-96be-fccf510ed687"],
Cell[211550, 5852, 2409, 58, 131, "Input",ExpressionUUID->"1e6d8041-bc81-9940-ae85-4d148a6fc734"]
}, Closed]],
Cell[CellGroupData[{
Cell[213996, 5915, 580, 10, 37, "Subsection",ExpressionUUID->"c487cde9-a2e7-384e-aef9-69145291f13d"],
Cell[214579, 5927, 5860, 171, 337, "Input",ExpressionUUID->"71784bb5-5659-834c-893c-9a295e5ff6f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[220476, 6103, 577, 10, 37, "Subsection",ExpressionUUID->"fb048e9f-73ba-c541-bd1e-d221f808c0b3"],
Cell[221056, 6115, 5387, 160, 290, "Input",ExpressionUUID->"964b615c-06e6-7249-a096-f321900cb497"]
}, Closed]],
Cell[CellGroupData[{
Cell[226480, 6280, 580, 10, 37, "Subsection",ExpressionUUID->"fb9cca53-431e-2446-9202-963c6ce45f42"],
Cell[227063, 6292, 2415, 59, 131, "Input",ExpressionUUID->"98615c4a-eb49-2146-b6fc-ffa6d891e1a8"]
}, Closed]],
Cell[CellGroupData[{
Cell[229515, 6356, 577, 10, 37, "Subsection",ExpressionUUID->"e9e04213-bf66-9e46-91e5-9de814470592"],
Cell[230095, 6368, 7416, 206, 493, "Input",ExpressionUUID->"c501cd27-113e-c54e-8fe7-23a06a8d9812"]
}, Closed]],
Cell[CellGroupData[{
Cell[237548, 6579, 580, 10, 37, "Subsection",ExpressionUUID->"48103bc2-1b24-ed46-91f6-774c7adf2611"],
Cell[238131, 6591, 6820, 196, 493, "Input",ExpressionUUID->"f1f69141-b156-1647-94fa-e302b9071e64"]
}, Closed]],
Cell[CellGroupData[{
Cell[244988, 6792, 530, 10, 37, "Subsection",ExpressionUUID->"78f2eefc-556a-5346-96db-fd9ab685a082"],
Cell[245521, 6804, 3926, 119, 281, "Input",ExpressionUUID->"8dd23806-dc9f-544e-ba52-21626f288be7"]
}, Closed]],
Cell[CellGroupData[{
Cell[249484, 6928, 574, 10, 37, "Subsection",ExpressionUUID->"f3bfb7b9-02a1-844c-8c44-d24c5c0600c3"],
Cell[250061, 6940, 2318, 66, 164, "Input",ExpressionUUID->"d65cfb8e-0684-724e-9e4b-6d90ecb83223"]
}, Closed]],
Cell[CellGroupData[{
Cell[252416, 7011, 576, 10, 37, "Subsection",ExpressionUUID->"bb9eabc4-a15c-364c-85e0-63d67df5318f"],
Cell[252995, 7023, 2686, 71, 164, "Input",ExpressionUUID->"6521514d-bc07-1749-b383-0e93d600b4e8"]
}, Closed]],
Cell[CellGroupData[{
Cell[255718, 7099, 578, 10, 37, "Subsection",ExpressionUUID->"38c7275b-dbe0-cb41-b814-9412ed697951"],
Cell[256299, 7111, 8523, 241, 553, "Input",ExpressionUUID->"730e205e-5801-1a4c-9f14-0fb8513f1cf1"]
}, Closed]],
Cell[CellGroupData[{
Cell[264859, 7357, 629, 11, 37, "Subsection",ExpressionUUID->"528eacb0-5e6b-214f-8b16-9d612247dc12"],
Cell[265491, 7370, 7447, 206, 441, "Input",ExpressionUUID->"1857f005-6a2a-dd42-8499-d9eb9dbabea0"]
}, Closed]],
Cell[CellGroupData[{
Cell[272975, 7581, 574, 10, 37, "Subsection",ExpressionUUID->"ae2d8eee-c16e-9241-b715-b2fe262418e6"],
Cell[273552, 7593, 16060, 468, 1006, "Input",ExpressionUUID->"b162664b-6050-d841-8f18-96230928993c"]
}, Closed]],
Cell[CellGroupData[{
Cell[289649, 8066, 578, 10, 37, "Subsection",ExpressionUUID->"829cba97-a514-0a49-a435-c9924cdd7821"],
Cell[290230, 8078, 15954, 466, 961, "Input",ExpressionUUID->"ce31c58a-4da5-7448-829c-34c7706c23aa"]
}, Closed]],
Cell[CellGroupData[{
Cell[306221, 8549, 574, 10, 37, "Subsection",ExpressionUUID->"9271351b-0310-394d-86d1-f69479e1401a"],
Cell[306798, 8561, 12404, 335, 852, "Input",ExpressionUUID->"ce0efcab-af69-a846-9b78-71dc9dbeed5f"],
Cell[319205, 8898, 1781, 45, 33, "Text",ExpressionUUID->"f7e84f3c-1ada-b042-8ea6-601c4a2e8a33"],
Cell[320989, 8945, 1680, 43, 95, "Input",ExpressionUUID->"a4082e8b-c301-6a40-9493-8229f327be05"]
}, Closed]],
Cell[322684, 8991, 505, 8, 37, "Subsection",ExpressionUUID->"3cc9da4f-4984-924a-9921-e26d0c732979"],
Cell[323192, 9001, 551, 8, 37, "Subsection",ExpressionUUID->"f507a434-c2d9-a442-8e86-d026289ff514"],
Cell[CellGroupData[{
Cell[323768, 9013, 660, 12, 37, "Subsection",ExpressionUUID->"4bf78fd5-0c03-1845-b7ec-92d0f629f8e3"],
Cell[324431, 9027, 3556, 98, 190, "Input",ExpressionUUID->"3be1b363-d062-714c-bb56-40a223801eaa"]
}, Closed]],
Cell[CellGroupData[{
Cell[328024, 9130, 664, 12, 37, "Subsection",ExpressionUUID->"fbd89d63-7d21-0c4c-b374-05c538f83dfb"],
Cell[328691, 9144, 2256, 68, 118, "Input",ExpressionUUID->"1538e8aa-29d0-3341-9442-e0fee110adf1"],
Cell[330950, 9214, 4052, 103, 105, "Text",ExpressionUUID->"6b0f4d9b-b2c8-8541-b9d3-0a15d8070d2d"],
Cell[CellGroupData[{
Cell[335027, 9321, 685, 12, 35, "Subsubsection",ExpressionUUID->"44d7915c-c761-db4d-b42c-2fbde8369379"],
Cell[335715, 9335, 3992, 127, 220, "Input",ExpressionUUID->"52256bb4-7f43-c845-bd2e-931d3f22cf05"]
}, Closed]],
Cell[CellGroupData[{
Cell[339744, 9467, 733, 12, 29, "Subsubsection",ExpressionUUID->"8e305c3f-15e5-6242-9408-14a975e63216"],
Cell[340480, 9481, 5058, 157, 332, "Input",ExpressionUUID->"7445cd2a-7952-904a-8f1e-e2bdf0fa868e"]
}, Closed]],
Cell[CellGroupData[{
Cell[345575, 9643, 729, 12, 29, "Subsubsection",ExpressionUUID->"9d4fa6b2-4127-7448-8e04-02692fcf2a8a"],
Cell[346307, 9657, 5285, 160, 358, "Input",ExpressionUUID->"5d82c5b0-58db-ee44-a4f6-a56162ad00e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[351629, 9822, 733, 12, 29, "Subsubsection",ExpressionUUID->"f600f270-b6d3-8640-934d-dc0f1ffc8189"],
Cell[352365, 9836, 6085, 181, 427, "Input",ExpressionUUID->"ba939e16-d9d5-2943-aaa2-a8444f27b484"]
}, Closed]],
Cell[CellGroupData[{
Cell[358487, 10022, 731, 12, 29, "Subsubsection",ExpressionUUID->"ed2d9f0b-6c94-cd46-b887-a6e6b4bfc56e"],
Cell[359221, 10036, 6757, 198, 465, "Input",ExpressionUUID->"0c6b201b-8368-1d4a-875f-bf0faac140f2"]
}, Closed]],
Cell[CellGroupData[{
Cell[366015, 10239, 779, 13, 29, "Subsubsection",ExpressionUUID->"d2a7c768-5746-e247-84d4-6e11b1d91af3"],
Cell[366797, 10254, 7353, 214, 522, "Input",ExpressionUUID->"c6996306-363c-9740-958c-22211eb3924e"]
}, Closed]],
Cell[CellGroupData[{
Cell[374187, 10473, 780, 13, 29, "Subsubsection",ExpressionUUID->"5f735bd8-26ec-194e-b831-ccbbd293f12a"],
Cell[374970, 10488, 8105, 233, 617, "Input",ExpressionUUID->"8e5f97e5-2e42-1f43-a216-06a817667b28"]
}, Closed]],
Cell[CellGroupData[{
Cell[383112, 10726, 821, 14, 29, "Subsubsection",ExpressionUUID->"921305ac-0ba9-9d4f-a7aa-0628ecb5a234"],
Cell[383936, 10742, 8920, 252, 655, "Input",ExpressionUUID->"192915c3-36c9-4546-b39d-38ad34a946b8"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


